Bipartite cuts in Ramsey-Tur\'an style

We prove that every $K_5$-free $n$-vertex graph with sublinear independence number can be made bipartite by removing at most $n^2(1/18+o(1))$ edges, where the constant $1/18$ is best possible. The proof method is related to extensions of Tur\'an Theorem in edge-weighted settings, and part of the proof uses flag algebra. Using a similar flag algebra formulation, AI proved that every $K_6$-free and $K_7$-free $n$-vertex graph with sublinear independence number can be made bipartite by removing at most $n^2(1/12+o(1))$ and $n^2(1/9+o(1))$ edges, respectively. These constants are best possible.

==> anc/Certificate_flags.evaluation.txt <==
-44037249570999808919855847503237583348677230622195/93293799994053269635913645487368818193688207036022719648  5 0   1 1 1 1  1 1 1  1 1  2   # 2
-229585203559702329234704866381841637372961641019/769417312094694731675521207626452383859271343549328760  5 0   1 1 1 1  1 1 1  1 1  3   # 3
-1343646870612453799863828821963910407217253090948353664278022028735793508091949294528838304719543328183170999192785905886738867923521/8925599444463121440212630481560212943963375576424545857311036936567396248591122426726008867701194703654126433230163227662819241559446568240  5 0   1 1 1 1  1 1 1  1 2  2   # 4
-7632938032955802206721985532235073472759196579924280242060595677353666676177012094111951548658827523667626849594085110172539179231112643319440438778385345998828713/3447886661455582490570565341106253889315517158187178744774959024316074664290542896181631655137780926356165280149657572811158839755091157926859991008159488414572402208760  5 0   1 1 1 1  1 1 1  1 2  3   # 5
-179199326117450294103538787452945017150577418430430361899612800552345524765759721215379906170927240066775574471/709539004404092876395085986297720630613932026016946986047620260608076724494510930632189875526532182332858457278475120  5 0   1 1 1 1  1 1 1  1 3  3   # 6
-4572952506398323876333534791097274463799416474964520189744844728055971792881747931/37645390511868903141453927817963544873555032991105308178517664102286283285932514816390621  5 0   1 1 1 1  1 1 2  1 2  2   # 7
-1541510773674403962182911405673236592242983986031085458963004868332419317646113457651012608803169711737420462169812790650104540162696293692210304680451241917/1241631259554074568064739846875278844787613083474181540337941624530369170075502134534951093078496164052970971750848679577118666468098850132517041126767828655378320  5 0   1 1 1 1  1 1 2  1 2  3   # 8
-354859907009092034406868970098698872359587821676022355491945248603549479493738982783034527303893273142222912186274132109265504173429022324033/158733006180239962645518269623615184651019164531217333248295758663677163487306975537331977122257689223059349772579277963896401006344450231015371808  5 0   1 1 1 1  1 1 2  1 3  3   # 9
-69524268233261432392857623080781877140013409196766624090622774881521585/146470952363849737077544787204647944892599202952745160550158892688517810169796  5 0   1 1 1 1  1 1 3  1 3  3   # 10
-32055443231927880276457649769861084059667386704610657653004297633399128793/5020474095044610472864739489760799519485823198246065945987110401599314592  5 0   1 1 1 2  1 1 2  1 2  3   # 12
-1704407885555645183465141962327818970609937200185480071461340659708699713371889201971/572666973992918010357836379288856580962448300778432115427150742285407314819937927729759700  5 0   1 1 1 2  1 1 2  1 3  3   # 13
-847303104811966650339528047539790058302717837207781139/153027762246911604072957084864421799475968046752801660628660  5 0   1 1 1 2  1 1 3  1 3  3   # 14
-136838759975241553743667249/151975791674249929121805838444620  5 0   1 1 1 3  1 1 3  1 3  3   # 15
-880239983025605744321882205415937057525912792501427985414690029232558921410140992652201/1867185786627546900917186218315660328978833509142030374427360166740455639298165095416525225184  5 0   1 1 1 1  1 1 1  2 2  2   # 16
-513631996899163363898832130662546693196779033656563178312052412770809259832961740265834889889769/184409512806358128131743799651531733182251741904677366882710560906155632891985970314007479072980  5 0   1 1 1 1  1 1 2  2 1  1   # 17
-61072262199619758916999875460682265583977945030957665827263401851252633758540657278667212740377865760786471181823512748996678227677551539717283621786018973037841856785941581963469597339988511145244130836344551/28564653688914176864088538072412496460419363368339483368846767722433481188233928955745209222398010755247284585369134316685465176596065285091007879279230962242549428934066289391446614757220009220074034172446240  5 0   1 1 1 1  1 1 2  2 1  2   # 18
-23327934393580725384386024783940069738742098256811974180250052145248078920532876544401881273751329690091525290080158431238331510376613894701800039968790240857387340656938501446897685063666259556976774302326485605/5248110572019600153273799766139053389975009143475012674907114662687533740598026928464443510343932541060720357921102524301183754983661407934029225475056152759683850809041084897225826051886773689002493788317562503946096  5 0   1 1 1 1  1 1 2  2 1  3   # 19
-3300145563929852397498025061284275865864355804045986629813172942207960898534959639593500169975472409850186471942770392991287060832274491053420445571568270500768544305700078785725889562253/1437163305300221247025245298393385918194003450420348423372774885925218497806405775234681927897756821170134832087850605502040796297536799521493926740521408620245413117639063943802507035580  5 0   1 1 1 1  1 1 2  2 2  2   # 20
-599387130614460094450386980925666227624225278346886082891500883249638602935023084145261779437152214816786671081568749022875036531415590499/1122219755453292024931278476552753718640539689855683688594099897151831267291461833932186548745376691110625907810365375962902152075374238400  5 0   1 1 1 1  1 1 3  2 1  1   # 21
-1486493403689413663090799758693138276467362348668312938701057527101827386006170047235360494728523038585465416983661324970379540835702602880132292101046815817350976109447835550313165715577384650135965055986109414664289046350516527909913462154989446284213194025613380046525729612619698738238124129186583698025426593951857933684463751/580830447765308072272003540219145508864367372133885063956919432190905611871643820423184975297855579938166757573091899197603671871800031506833546687358774691519926890235738921958351849317491699312733356871183833194495770389822333345495688921404095992448421120879124679214741913661266265479352889487102555298611212270729889493298352459584  5 0   1 1 1 1  1 1 3  2 1  2   # 22
-8690239614609358949876033816508645324211526100176468439296651312725045524172730254010640308674530745723922300554806454424369247169894273396865653109239076709322334720563664610399301670312976406698156598236266779012586110669426819812845453536307016348323318915664853922914562324422606191911843704741714391071/684564113884159608565647166598682390538699530136844531448357464825966001667587465456460450841498187629855380930689377696617123250700213776602725752238392205731768521347998238583612939373487648256010525588120060122033140930868669703991060427846414997046623245791290158118167214003614522886056312404072766840459200  5 0   1 1 1 1  1 1 3  2 1  3   # 23
-11163561230925603741962188100538396961123926870225858866181265956823510763453347573802286916127820500074191812021994911185403460836426770203162101311813761128799962144080633759278108049594137185444474411082902920902605063807/8719494212945237890376210678127420562740178260711658528536711959507209944910109939865007040085575701793916425626514995390382753517659767476133145020393533127957409484573840733394113874482933493874803303527560290707097894979626400  5 0   1 1 1 1  1 1 3  2 2  2   # 24
-350385239265214669506586686726626788501185787579920260778073673180813193715815028632279372801557527861851392655426911715110719584019/3606898439413553686073702816710442591125421372180426008031744821050715968425971955423697572907750657644048481297092099407686149245338229464  5 0   1 1 1 2  1 1 2  2 1  1   # 25
-7463538223042433790200309894725226912645246951482474004800453234722688265136685983036749388156643901767793676000153426464956486757115704045920507863381296681287592573068014239645729/15030035663678872057819856622683390311759186382491576126977675165714983386128394675902170471840192015626068439655916233745309698867730045681278411709373920224065838709540452222157966667620  5 0   1 1 1 2  1 1 2  2 1  2   # 26
-1145262310047792278326375857107501288979792777329759579032830021914789336981807348856021664596878683541649591049325018765709505576893283302648738703918429035735241001950843239686442492806789/1032816208601529029715199517374226080117651473218028142844064362344641371078993434809853216740256363235047199740595713071431119219360249194875506327062920313672943208080682461291183921861719584760  5 0   1 1 1 2  1 1 2  2 1  3   # 27
-55882023774636712917889372273590746211781041229014865381185816220977643945876987742412608431231319281/21877941448480315482731137785907907815201237972699817669807611222291562248787537932983585047143614152578440  5 0   1 1 1 2  1 1 2  2 2  2   # 28
-72386839098987984097311026736115330766746083368005940761021215788713457975410087613556732684629045201207605102390962676449512205568885295386825952031556708515940767528532134256758586051734229/21719075929139221534025857632039866718911919823749615064261030053875999351268973965907108294192989498691998586303333414483020612688000555307681035870969624973417254115758706307493682908186380  5 0   1 1 1 2  1 1 3  2 1  1   # 29
-57651220861298072924075420155236476756444151388789397180033727896979971481058579474206808741545004874718154462784937504202288795670761543386120531224814324283799331843623641692505392774868688430749147768275119837228798856395540276787843457778950869070305664546768875069364635092767332243975620424766081684972095631/15757369643029533595865640498651739463797415119410808246346307116190939568421627964953001020125969280733572584200713879138799484842353687748326977120702866809573759353556770946766725260471702167729912810575547705971439607606401636893007404350504846726616012221372655212498540752001661467901807578608597828404363880502800  5 0   1 1 1 2  1 1 3  2 1  2   # 30
-157199737155969327976825360727425355453651779315440787087512950304164021047833567454160753012062397427059340322617358855590340753245565830953806731829030577002201123487163949081145893322767185141907925152934048505936098261805171517762655328251463637105048646332625560876493/37475976837412017082801283390305723778683603579543414525143509732500002509243048446575473189353296261164725928564764682051626341784039650620165229412820675563114766853573776826160566829023490020297941084322976922872138541173147152475151558184765242821550800337646641921760  5 0   1 1 1 2  1 1 3  2 1  3   # 31
-146380911755011520468230879637447087121857786402725272071664986170707450096915341462922258005537149568335177543770665010083151183575696196993880041358280778554879135170779193/15200737376382364233767744200983148042487998569583479458275226745280784646027456506186497889060831768166064706693849143257508188973735813935369027390286009568640657731924400  5 0   1 1 1 2  1 1 3  2 2  2   # 32
-2153282984673707984908057783859713904826085626768225865521976904247638185367991478062627487917558941823611425267476103849889/1112715788079034888602802834389057580447340598540659336005392782758817706960918167988759030998540556748730390347990409416496091480  5 0   1 1 1 3  1 1 3  2 1  1   # 33
-6096952360921006171799849617904434677611161672107915991308718120673751452429243302883559508900480673511011568400390411093955754798022254800088754250874440410798006001171907227690949726893108818182522777147379/1664677899050814964117851146414855077509970305809740696849972212015512693728780480339982407981365279463342181831933590466067131093747787187649188777247518389077204313926957097959752209651573189440279438213715441360  5 0   1 1 1 3  1 1 3  2 1  2   # 34
-15502387174093003489782437507167741288566771381789706472300017573307462134322917657862045464700978163376534417149236784353304818522325143769528141035293/1795337873754085605453707149751561811101092899796598312609856801582138474534188925329880683991250087652608733431182626451367512728746780972361928831856098750  5 0   1 1 1 3  1 1 3  2 1  3   # 35
-16189279173316995548561729912803513823885046702012710163248952906782608363877920173644185536498792087874244113572412561865681678658423335/5270028193552696358403747266208506883950015764767280009798197535158733852056293618944141687478833096329579967951442458845506100114227809209456  5 0   1 1 1 3  1 1 3  2 2  2   # 36
-7255478518395125256149543330915507232324681802651858471441992603061733265023733744750049577/5430984717834753959308889498866919872928651222901672059840717055122905600690449350271134095646640  5 0   1 1 1 1  1 1 3  3 1  1   # 37
-35287319713947195064328850478774292408526198033969063949949632878401363696460760740176486435551378459336270217288615617463907225724603498349974418916489245498936562448412480405320900985195792108210188559927920458394634539/13887901409849337391355171191120279818176905738984274012865630451047822390414226022360731393018660629814364390503530199218497177626454562388599142070153138350740331852894231086320434896796308661453763381272521546183752074270560  5 0   1 1 1 1  1 1 3  3 1  2   # 38
-110173493363353543272497098971230817537786765400412761246856967349893917870546818887201257544590403199847662859427407555892265932451251019712848858446449691745484807090239/335370569125890936110911810257782731785947879697235904203358104746357089044761783526379711950626482287432993406751062708112178919805966146075784317916116222992632681502766548260  5 0   1 1 1 1  1 1 3  3 1  3   # 39
-33754248883542405737678022150155286534843509680714645649473755527818192550461852908956422871839445044085509253145781459541084366287131089197/27860632965007354353923749797039705079835378318617914433997386540516213886178297572975052274906137330372339463119199782310946658670637561517669600  5 0   1 1 1 2  1 1 2  3 1  1   # 40
-3441189744393182459276861738990314655971710679580929191095218546157148759242815786929131040270994514290443333560280546382870419750569755396159256325000552814817143124236195025720953/3015542413041288334210210945599867868813503860113006571351879466679590968324254316900541124700843565880193220198624702106022317407179957586146620345429225755719023182544872852922619824800  5 0   1 1 1 2  1 1 2  3 1  2   # 41
-36978083435400463042431222629709669091790135541715276384391087007945141856653125074461862995713351404258640508712254642241093612644713138686853931143434291642393687187464962642762167747892776661181/19000387019431287072280098494142669825153269754767827272203028372824850718344427288737645660391789856176621513461687318693464890103783956346005444941071267310545491858757417365778269744995779419695309600  5 0   1 1 1 2  1 1 2  3 1  3   # 42
-12566230848098384774610610874364481638336992390230315032811015221874380326411812979057092037784467819358122131728654800745891710709691494088332291008850277640016240237039544008139888181/581656223274065480633855906534618733755977617686205983701347596104583441918636924959234803507067158425887829825396590152736050640227191940457328408383363617974677532249397479057606437809600  5 0   1 1 1 2  1 1 3  3 1  1   # 43
-647596870236845765504836315278559860121868184281566059328953137941354800548477248162888897906363137752957983556995785163745789824032547411158697363934352077085809144444614275148186501732728263599347113790416188720593863429191291277965733965533245286735369824583797219188967765221044241707547453/655083332642132813858135714593054886730006566206891665284767145901370388440793754286944187895870203788627876648124045408341319111831583208277981711642214428297376608895046590713970063114871120487981198670318921309884835836201783816695479926034121366216424790658308537257276178909063483857521600  5 0   1 1 1 2  1 1 3  3 1  2   # 44
-57934116902222004740010147521297742935781911057654309772294221879635217282011270966816012397064953699413629764046718283851305689888919786510435135790432747328716873458583008288470333930995797138695989067615134217148071604579067692196019069539054366320042210404065473881012334504667/2712245506789622613390001052156084772496885164829299224778210564768817271992846751696077193816333384807763475587396997796467703234782498134018354600517873745147469810079862998112512822322653920508798030698576447249365857548000667157897387149403740780297528827841771342529162421072014400  5 0   1 1 1 2  1 1 3  3 1  3   # 45
-6087907960331134005810422328344853857839754970768865578776348969933081607918102053363386604326503487983163/2149097664942408766616782333565138135182710633822239853393396293395456943830077181691933106421588442733564253980  5 0   1 1 1 3  1 1 3  3 1  1   # 46
-35234050754588585815300226783769860597016389899653378532598416454222960504912770991650775559715088794918277717995134934694067179424113884319866684674464881437772904252662563609996109/99573874155468674493374583709197506662447398735446060570743282844521566490809081017073975854796282040124758374308613649652905668726643828802932368442527788828415622975306951549312560  5 0   1 1 1 3  1 1 3  3 1  2   # 47
-2593894790794926683974425145054588136372071578087345637310226525391389375656591291278722354312181540432203368379733518387271769520156596071/8342428677778170390508934968854269351011522308936034756216425517281536973394113855239195357974135176788410895044498387969184342237403467211784080  5 0   1 1 1 3  1 1 3  3 1  3   # 48
-1271959905135489784805548947544687718557326026064398060462275883659706655101141565712304230884289697341/5255903516360485028575444256317798035243311616006674333712259154632403973187915798207923088472555650211045640  5 0   1 1 1 1  1 2 2  2 2  1   # 49
-68707743267817787918029579814244125617882937614683394083169766431380273977629041996234982971636246016536658338832524549704597972510406652723/695423498374311815288190147512561393545331569339415844342574140983919623267078557733725897600057617169220035370424166772593507200479554649837480160  5 0   1 1 1 1  1 2 2  2 2  2   # 50
-192542226725343935595320323975400749862171803941110865755341669257878068473021655117539017099111451306955246451649040803260917377490271716959684282314761518589434565218057112428950661643465831919927167977255750294229140379/1570624042558756118514170830794676364812142661019839715020455628443449107123214479414786351289695054297553366240457400745512106435887735652032861600652020048806430526619271383804243942178544155630626280866946553280081900592  5 0   1 1 1 1  1 2 2  2 3  1   # 51
-9527722631862488211623313708437061235485531692128057859325176768815851771617272266302619966615927381595838266417467257768023340489454095389404075125737772143875456010719215190775926216803473437306430162914832428727829149385060627255284007282893365345262817772172126063889155/6287620724111661324482969061234219552650763059472013793585181987244910295587542345383508663042035305733200162414208003230274681075972007622031326780221285939927386440236011572773126477418810174069573846582011664160251532258016497907890014686951999992020106589979093423508009178032  5 0   1 1 1 1  1 2 3  2 3  1   # 52
-1815753595071198637988891059500257287816001009063175282411690008927269272743063473276079944285173646752025153078535926110404624613047434026838874667696249056998081/7621591081364676283566617742307041632343777009887826075754954443304432173425278330498555732112800649156043447247841702765382589288443978053608964270031669053090504882640  5 0   1 1 1 2  1 2 1  2 2  1   # 53
-25122377930787455561167063897173606543907862598567348068123684262481199766339314845965183648871790068724729429095189743658974163226623593606892910452138554072100684533560867/8175238764936757653029346523131638566268072983803704922664066474892581280896549966487290494449333152942570054259237766453075679605013680331521950463863271117617508287062560  5 0   1 1 1 2  1 2 1  2 2  2   # 54
-316510489856377533435188987613639431269101311260044431886590338979507832922656274999448133420865261694743741873860996456438110675860759443706781262283324927698439729155275912943087719095002832354727178979522397505177364185235752787410163330940467943/622025387494095900709684754392910330605943614543526309809722766501117211904382052111945992329584810900780654844870822463558914942493641162014961275686896739886600555897758807697669136526248976082324459230558641973382916063142113006111003758671144413770748  5 0   1 1 1 2  1 2 1  2 3  1   # 55
-3189382788897916947383333785764456097998359251294447667623453161021340976108081595166081163669580408195620935101646717197003749943705812251570363021652130665977/11260383893579897357454457756842939431283237536906062785859558951226148856675821023779817620109816576298771319179818899036023430510810736749798960031138971942964820864  5 0   1 1 1 2  1 2 2  2 2  1   # 56
-2077639957396206861108378037754402179631669708268041194725487268096365265182191739397203123233140941598640433338223605367644026369898270389841739/5028488056405741580030035033398102101314278658904555388783618908524848467285492775846815468413191827634818860538823516361146709183397676793544235703680  5 0   1 1 1 2  1 2 2  2 2  2   # 57
-75651160936836807222582708794283863833815070959830500495796701188018750522105123270707160915325347197764939446034552640725252283752385020094261218151126210886103245894495148802374298661938704720887324641755527823430791676611/7117966101808725442295914056922426555710277377001855451084633735351579701902267673933645161466255236622502746027121323932745399158764242522218168884325067285420482037707813107367767983543130981998077684928022949552513571736639280  5 0   1 1 1 2  1 2 2  2 3  1   # 58
-2907464533845752738470317260673614694973612293144208661723887709207020745621852368556464751986266007736806273069412387862420874879693612433716237789457117957226899/1468189726033143663997236599521914442547641403751938571559604240010431396861743566278513522476264047156693978044553724101476584252838746744492405726645996958608317801840  5 0   1 1 1 2  1 2 3  2 3  1   # 59
-193462578511975462876338758122712573628991774100794214312366256780014323132028166228299616887875044147264225145825331526104191797986744236222550322845074584329036802941353739053288865307132498215089071423461069460121203545210175132883798600856881361144565183668070361527650544797/61768395526667536887478984170284719561706372931562986288388113169206881380179886679159452590316807973040751965411334275459051422052289604161119823920857634188792006793002592321130888972491659823095675952576558444269901630624454964990848588872366696480662698227083426694601940787566400  5 0   1 1 1 3  1 2 1  2 2  1   # 60
-167605796531588237647882555597740888930382160887662549566856477861918850391259274812330209617496629944066214751158312492927493734641626317334062251907554914540992570072429691125799823124934123568159686506005161265483679629597412113166121461413243592218545848238463638459619746832273240104176060180901/67032917881822277250461727037344814758183891340412746959690852112874847792549454802042276208971471199444035690035203631397075367436974326149908205575582089578160623505260753127104318673411564736116899491035704372779726481723220737271662364520207614213429178900408910865616140012102375983794346845154290480  5 0   1 1 1 3  1 2 1  2 2  2   # 61
-59986351809557600602193710235786381528457182198367365247135469323116260831286324607959096565461119657397764252899858939847589271098370159313351507608264791706148458207487024998542719434478918401258442752271441919003935571442148279/31668521111598854630292001131462891080850447072909666125330394437132934122144347718795934424435119977615211788678799231827927868088101941246237922677990736757072145932857209477947850951379180897076625547828370843846673752591077576101440  5 0   1 1 1 3  1 2 1  2 3  1   # 62
-2580764331277892891113924888902847159140469678013594532850423786715796529213748621167860682602135484398900546060304110323299035864873306512912404541977210773832807259744941/2524155311957331399877859031202538755697020487043256675198292945280273842506907552076188650515160257957067483691604111024067064056748361547296685095266014189619648586284490369894  5 0   1 1 1 3  1 2 2  2 2  1   # 63
-1288062470169610373914989920342962220698770243253417358298649357715143313623327813656454996598337492900579483195085631725188040064908831991570204699447318899204211365791318556373937811748790659/1423853527107695731734090167545813685686216452468315342480178364668561509249277244776980901015232919618870238070204746938461668257877798578393865161832413926582301785351724890700471135974788593475080  5 0   1 1 1 3  1 2 2  2 2  2   # 64
-1051031838593653494122728689351178602554914508891717622509474382225129240307057102606981161965898616541260421470405538713624772447374179981231024119697843738773140964566263029175702496015946068011352088708321333021423909001444665624094913/361353158068194647435624121817701670377796583193223246891781909277056214852454873569757839876962933613018979668825599454404728355571094852750715131514762598050252719974946041391841765485818825011877432595953809969018254080866201633622090  5 0   1 1 1 3  1 2 2  2 3  1   # 65
-127381809702399590881296779890724171399118322125368061578586026835716013781724762180831284382643555701768128508156422391339258773768042093/59015469794076584682572524999296978886306529321638219765056939795757028155133960244257734136149686975345062109408497427304380578846460125774730  5 0   1 1 1 3  1 2 3  2 3  1   # 66
-267903048793586937339068875454967906106011798516640105310331039026469619927256837595254232871993680075089831364117214476319104113136140082891192188653/8996780665026346435842869085695185392472262638432006348484403575708927252064216297059565289656976268885627516846329801371698731188910587257709138391700070  5 0   1 1 1 1  1 2 3  3 2  1   # 67
-2771712131242870254557248734344086143294371621394944983317398604081654611745103875365604046046932910865307984907279509676088172997507281289968495560026296372166373824421772491028132105337233412501702177/560384490100808322006501127078412695932157792921199069416936092690790611276329198649651083781229354546500314998883927952396546446468375837397824853212657974939404379958165623907760725284878794036849520  5 0   1 1 1 1  1 2 3  3 3  1   # 68
-284642918789860283398324016810656467388482157436468919756876938266550062699602830579028045434978347854079811739423004734480959033023492535215734999029558432401447414076850043/112988750134930423881219881620619795585147870936021124013306609091181255059800963555433328076060068029162476861444193759914429354671464942790548062148375053449019629287684400  5 0   1 1 1 2  1 2 1  3 3  1   # 69
-4327497794739008594099197891385044938398633244228953632122849178871175370147696130654505296223853238604600524686419390697801164892794521142725513270149941514019864941908673144301043119150315297027946438039695072369/361904485364617600531085010794390254257730355859447350114529653488173981582409025122645693714064178578994682260101621220624539164235571612909573830382478345029136841156659165148811955418457201406626918736796266986973800  5 0   1 1 1 2  1 2 2  3 2  1   # 70
-18622079873465239068334109562064180632134867810496925472736650567834522351391998394574773893333633064744018286563500718415925310899631324430231700440320885756766050853013086212798140896032225793130923567349610843609781644760066165264809166694094222726143929/16717084179547530414267033829112166902721251890018890638474711378386353378041874465176454410631279367678539752841333240241699524174106301848138071697130949152186889896323633104149405691189497217457429138142921526276396202987983707836288755918220916012479200  5 0   1 1 1 2  1 2 2  3 3  1   # 71
-945517382252461741655015421680501437742586861993377918284704753363823257940069410183574365807214084079858340159531591030076399184179669431827206981222563193855458337149362398296093810361752579754005997309634546832239641063987715186437776627521667100943220575405061/2266931050560803792832780661413341001556712098037631005923357179640109781400292677424119745859749723780550051590247553473120505690286346538895178579864321533795043545558093732893238231066803095979156396392466411727324130106515022935483632376928677815946176161977440  5 0   1 1 1 2  1 2 3  3 1  1   # 72
-180866569541146213889762536858421444959311211491053957216182264880566226660057432280423774226834952597421675656470346748908733906280482098120361641128101308544510708749176254330909390009918453925081704709070627208217628329567376122423/2155157362616759196780770707830696966176165948318371805630277765197274546197220967752843128135637694160158397737349607014954269750294159528270352737202819149891847535945151139740801671645117302003284777709332485105880213698778266825087600  5 0   1 1 1 2  1 2 3  3 2  1   # 73
-4485152716241240123170981646423966231964344075559067346997596424690360802037099678980229336843342996399835891694022178552731403270626465239833179679167835201668146633629557711615993355869400459252477665813441379261566208727943576610395509/12089567504696166783374568653795284662740804940516957534603708901215812409484360427688584797459915706120178976738238933607710306203181034887203590639594393846986540024010559299104703670027894326068150725517705391014704838765362402680771636  5 0   1 1 1 2  1 2 3  3 3  1   # 74
-1729963887654363541579242243949021935676453264624029305271280160190200872869061101746530393418020019006067898258735736856279172367256782585819922244859051416957499534661637044181962191565699927279537137783614962841826959909404390152179026910727/693447340500956587913844968439257095042858046389060944329407067569157604035596130990884363980492700613620816780275005921931031107336551124440069167275261255472852232136180538635568712429188439249217138018741421262227748323789231580415084330093540000  5 0   1 1 1 3  1 2 1  3 3  1   # 75
-1606319888145812628329638419056564462810014908770588779001249944663353072624259181626696863051530364354261041075515754894687813117792999888013992255480185795244437712149348374519020366975099/10649689635540424709676689956192025547054604007966239784211002889056404411687716202544064773154173834984190314668514893555848887894134467201291219096898578518229119551382639290396899334112954400  5 0   1 1 1 3  1 2 2  3 1  1   # 76
-14041126963101368435994174323947626755491479051633151492806747477229714858533036355840171917307728854874823024067356517185991113771534980247770782547109100354732261043601981901048618110845005167/4457195633964139539924835355021437975158685762883060903985317162551428761945468752105466744006295087057601773497078303977198062675054950053252979649647873517048385866388250848925567744342573811823200  5 0   1 1 1 3  1 2 2  3 1  2   # 77
-208203864633459756434862572760604032056678544379072848488917051112072010661589239908878750316205414653829760409948034783252003597470195413844695117333145355554131325641958005328263394375890294228908543154095145657393826202920598212796184493751153961504750591/60790515412863715211012755056869469931342556414350171898372623537510020420378484340878834185928136333660270061158757371728794352707906608028411867282571771622831991051708107517124820823342187866070259491084852176874626974421272020581119054667103396809173280  5 0   1 1 1 3  1 2 2  3 2  1   # 78
-9294765053676535680332650660591206828444442876070221460525541761034279883445132424089714596236034431758420914631937373443843042308562837649023036474261806584467462187893020322856693468820005544149912029424368516649871392350997236632904976396222174106273275498277/1991925203374724744795015324597745763105974437757605162631478278955289190127304953870196726750856717691325619800900022554208632871168111675088148069017155275402869431580276679077806312820822254589302635868160922740603181568177872106778840674423566315417799124080  5 0   1 1 1 3  1 2 2  3 3  1   # 79
-8556842380964482494157773612938578300160959735643301678017034487812017206874546036324339123040525451435547482771243336031228386262577107607616698943999535379144368988070822102837400702001388383527079658109541454797033919865527355758019/28429986017954932467363861118898114920777514257410370759113700083965363862570878715358749923975507737974092766118212424781465211099172881340598386026080132597280398982627199920644833479708342501507738369981850188747739595202521924997768000  5 0   1 1 1 3  1 2 3  3 1  1   # 80
-26431524189861634768920645909082042951594213331083645148916578713399370512037907876627378813954742744599480648728976620135943224399771728287736626288251755000070385094764275535315485974423404185924052660417698428339769/18187355392506090079815306932963622723158466386893382762933747323132653003462863722463537398651787527488904904710426582557575353796077836180557143351351816063830384599168475893388332372745175493807780812075666519345200  5 0   1 1 1 3  1 2 3  3 2  1   # 81
-1544064685659674101724365613070978548090959155457808205185376009601720865270628519679255140014441106207937549245122209185869935465492224839224296011045593575362121106285563990072709/1288739560138565817364448556162082513559138476961492673633578240744186989527608220604832750583667401098384651001230137928024749866783679224256753140528237347251614745705973536374960  5 0   1 1 1 3  1 2 3  3 3  1   # 82
-778669235107791265291327536630151552872465620292763042586168447515320392678017903363/540586334452229541061716924620178563196204347868705349809036762615297283839777481224521928  5 0   1 1 1 1  1 3 3  3 3  1   # 83
-9860065331811526150659039452712001435883255232566069275601337121501960937618150720152395386459727319679742572415753755430275266374743676886057153691820841794017516746642811206640488049072250256265180998230967172041405231169/6283373526620238330287528138588595392463043097513905532463636432703606796770460127638435147272507709151796052826994777239943786435699006996234714405263029619252913892563562355727624076393011785926435599038073652659977330000  5 0   1 1 1 2  1 3 2  3 3  1   # 84
-1616107047449061550971266288134413950703129347084645880537249840563845610284439130423610420937601114690480378973978228736783762715295879920920151241/295105690565920698222558953958697218273410783727207466302732899838765529618185695755168749602923925802667058314274098098842567207310941505282646622310000  5 0   1 1 1 2  1 3 3  3 3  1   # 85
-252228142929778830079201448389851310942150729217530975412165233570774735766165844565009276404101035958400802623307418993124157/293505190490943844331289231846440372486081545357382017354439211655808371891515591031108098674172458220869536899604781352016258567860  5 0   1 1 1 3  1 3 1  3 3  1   # 86
-167832739454322976848914352166394626935437217603396519101951982282413847939948427357102787244328915083536607177733006497074024988181311871840517305923060303470144723/37428336923058317076968050909084651886091557005962900085168056826449381204579522070839350216217244332014919065878788758307844288516018914400710139762304547864087987390600  5 0   1 1 1 3  1 3 2  3 2  1   # 87
-282857510830213420598898221526146066836267689016377469934565469319864703939448492104751007421968250339233280079274100566445338404256454287017184996606427826102275942974055083239718125051076229554586163/68181647282332493491269268241741764508520307786055651949152532836322302976714615330698926414036820383071916732608875879289615452194986041519133549016161149888295582929165838854270310745068929800559940  5 0   1 1 1 3  1 3 2  3 3  1   # 88
-1616013296808852495643114497936253553352570727452906772133484429551156525118041142407497223579031820124161133/3164183923061941428564549933878944712498250530121259507396102554328454074936949296898257707016552090642276542095640  5 0   1 1 1 3  1 3 3  3 3  1   # 89
-369766929501108837716949963509438203559963066074887048865037398757010650731549698488545603527880520106238908585592156666234048010637211445352307/104111537199448012219031642076191837108626287802503866629155589103051925044707536040951462307228389887286598119798285859255782627111747058189397160080  5 0   1 1 2 1  1 2 3  2 3  1   # 90
-5734643265635266419672692833012573756076851488802548502237241964829831536130816525638616755904702553367185723144712223693393101045815515/5754842417260647759605252400193244223311358401132860296063994243686207181094430226655060419367916595678720805653780213010891162650954368  5 0   1 1 2 2  1 2 2  2 3  1   # 93
-503520672440820539944073625806523386662708472145281037947010889830977431640198072279828717525094690547492481257960229/23829654795391831020112003635743897094474310527153801117272703574822974584298386435560080560327137959504844982728889085840  5 0   1 1 2 2  1 2 3  2 3  1   # 94
-60178187175599243421251168312082506034203232718598475730549/7920077712981692533791157584440854923374614791464975977122102672  5 0   1 1 2 3  1 2 3  2 3  1   # 95
-1275313631833506281398377998955791657298621925932500297312002620368580752946601578668210841819803/161984316613428030769399010422024191532184969219296682067452548356096957778158149941047894144697273200  5 0   1 1 2 2  1 2 2  3 3  1   # 96
-398387683696581600203179232075864437303785561323316030642271346220873878373962788665965030879109231469403679572311367613041694772170706666709/97113894420486804197632399319608051536688847490416232271116483032426554477921117961842667816247164976827411265990539748348593398714174469520  5 0   1 1 2 2  1 2 3  3 2  1   # 97
-43331058915787380605641002492843518839876392612645885857863696977603465056074222373027143256584243378619840618920035805749254142401036360711508901953823372365934415257535600024941/15052114368170615315305481811064301825679572457173132654251675133140384272724019350120238612939405199881148749638955410356125361964405847403799826068243034193301984299095616910800  5 0   1 1 2 2  1 2 3  3 3  1   # 98
-42158798376218358041828651042178386432095750959490634225120296708208068072162595657873721145164914966426528561807396055723071/10907767427342691571660577066249866335009452304730098994244650547554147507788196960521496196705010480229862550011780977904880  5 0   1 1 2 3  1 2 3  3 2  1   # 99
-2977486022124536435560950646616799688368670984159335048032280501380157027192681103919098241888941/492390984098683507677647229970969894470793407853418874418910146385144592509543699815866072767760  5 0   1 1 2 3  1 2 3  3 3  1   # 100
-3223757847725114717674302882185397474384475738983694338749961326716414656417987682896423983561947/1325419379029437830016695842790724771422123644119081301623649425346477010001496016545731975243911903280  5 0   1 1 2 2  1 3 3  3 3  1   # 101
-16141599945034327236745468210187857687933184316304818567785286413165065908734861416723877680679825006646654109/5651148517047247877251216928391079297122526833443127718606073022841936706396883427289556822980191655228569200  5 0   1 1 2 3  1 3 2  3 3  1   # 102
-20222310062016510709100967257617479030475833257437371792058483140090231813689451267177787/6829656662806843930002673147903033671918398995872208764259183207351299218656053233664240  5 0   1 1 2 3  1 3 3  3 3  1   # 103
-20380915305219412289166168441662993047/19623200717710295869998410445152007999877680  5 0   1 1 3 3  1 3 3  3 3  1   # 104
-166568710164296623032324063851672073917652225550102300289648234764154240238957086911632981068960442516149011970785924883352271666653007961226025499/410961983867761043980858564443504220026642299046374124674066226115999861396417929520264439001490922103613828782741098491155209235870632642210228989620820  5 0   1 1 1 2  2 2 1  2 2  1   # 105
-5623231066123367871658724335463716134787929526185399798699424247749765583125866193261891356531244518731261459906814962547886089269561119591/13326793744172489941153123709748931307432947417352607075133422455903880655389088300669378882429118704794190543663055293831733744061144713377697130  5 0   1 1 1 2  2 2 1  2 2  2   # 106
-8872457192799445643214178673094997622615098007797059810682113872853456005718668218714927770965888338602103860255242798508640937729/9625442964720336127681750960609815455830159237710581749111244088109330699335314717042609566961803057038995948167477095337096433728717140  5 0   1 1 1 2  2 2 1  2 3  1   # 107
-22549807656615714010074413380556584474340087925848544461658211075363/5379495986417083691146722556357356834725975787834928775912090743476033600  5 0   1 1 1 3  2 2 1  2 1  1   # 108
-805947463469317766856434258788002258257368492569044904876367169337939920469715984344404183633514224146234559076100687271078492139975805771441291132542388788708349547/58939911169763168178359913194594696519336258639218285394593451629480392270648732507390031926323602750546940632667440127851037520446211913451964406172961376119582993103200  5 0   1 1 1 3  2 2 1  2 1  2   # 109
-63912012722528585441850374365446152930006750113852058542822585394942371271464435438477010792129301164190344878813551564140602212550014106211/31352349824066864967607738436693991319284067531619445942819513175789049944495670279667920357559845840454406969890505452064700845773041562205461600  5 0   1 1 1 3  2 2 1  2 1  3   # 110
-3675483720284695959908004174918619295928519984335113469056648770534633778230058353787336815168834160916796329880981699276888625920708687187165832771123897180964653643067/4435393884792479733628193329434245848517953858697046138422657297778872394489930298485300742470915876142483468700392597444624331528119297464545370148258288787088217832508410400  5 0   1 1 1 3  2 2 1  2 2  2   # 111
-164769284403081478611493907231429995016495114333279423/618352881573714723392439444468196529431106392200219049963390  5 0   1 1 2 1  2 1 2  1 2  1   # 112
-29325473258059303739610370512950160589485051987087337102765343478949579852156708929963567895190822197102479007034/5976707216384618968420728846829936153175293788797464755442227212142315619381408802806409570887750653910726788475842555  5 0   1 1 2 2  2 1 2  1 2  2   # 113
-1816836343553832067835838582147082113377511252520281750376203229464563/911112005324893263313434299635648948713662041768257081399215920746888  5 0   1 1 2 2  2 1 2  2 1  1   # 114
-173505481786749366675671015840271782418164184576184345709878213155587085568745960001317630208589149997545025155970196242077368066509/22247718034794689674636890527398275188163763461726503016249958039315252487151055333588514960138491644775410587741067330576272493930  5 0   1 1 2 2  2 1 2  2 1  2   # 115
-3595902104569372449623239312652170317492182985092992433452993186992170079916373127731520444608120180587822564246385377039783922102148949153132127732094819431497/5751882958201645010709554343021298390394093932192435433981245684257514744766896861791124849525315796470124961027524529755304176288766813446532855925027870971827462724  5 0   1 1 2 2  2 1 2  2 2  2   # 116
-106883538140634846546106086320934476840806139835652260511696782735617951365789878389471219199380702809441411245890732414734113041085998424592829018133680016287/956684266744608086079256068957177227893026772202091015496422065464198928183058530111797039677897899175161412815540140497085807326567414875473636723825636194480  5 0   1 1 2 2  2 1 3  2 1  1   # 117
-39866444229667252431982140454005786656557128408507985947499518875633492746822822734249228492183617791891774812634676629633092784280602235267058221849601962142272240921494647151570424659468657212604208544106498730461/214819895507701130706480196295520316447966829894316127644771645153906124319645247611734369143755686054877855599620293369793526863275608550298304000595928905778302492213213874467237811741254859227104226695809201298740  5 0   1 1 2 2  2 1 3  2 1  2   # 118
-134244720485109000533889896933723624948288753601000958217389791985556998946397694573136010436843806333566456903750542507550032132503229/36142462507457054295610701126762309560118471694127270722610052349008958440987341829595484728845391638554791450825124728058593033368951561075  5 0   1 1 2 3  2 1 3  2 1  1   # 119
-38445641076785515211752786584790485666313441370195517766123908613562062657261637412246943446877571260931432652340679549700527114903/1050020529258307161854270608962009782870836768117089278848478451832184304113392074395841005736641407797560590909126522798782112384211880  5 0   1 1 2 2  2 1 3  3 1  1   # 120
-337755933146469150629695576820718321718258629598025164271799237468454894880748585751031703875012398932720647345898/31268554353939623223008993717899201449270448106853321859521357904588566570901560516904677657572041984161132923855336849  5 0   1 1 2 2  2 1 3  3 1  2   # 121
-2367157467692006014945699637384396619304912173741092976744847318557168039244047018885369532101203882516402867071/43482557056345625684052750815141783858224727522271582199081858494739078569067604751340402043422270116548445154800  5 0   1 1 2 3  2 1 3  3 1  1   # 122
-536813883520112596166524489273194767751232178206943810553816038590071854705890682137/254299903678170158354776450761452636734479401871506514625832553640016638087725864689559360  5 0   1 1 2 2  2 2 2  2 2  1   # 123
-27863193394712293397167175835936808042219724669195000770470213382499914793162975532737778972173170722010093214077272480184520589228054252717069747271527612170388093485034321612239/2667615728258229441820286918785245065704806627982606642647696882448616476359939401689187030178117717569861159883757238310083672414634497430861219362092123064294092302858689399760  5 0   1 1 2 3  2 2 1  2 2  1   # 124
-46773482565164644346236913780869709767267948625822807035407080963529175689675901691434165836665681168028854984054879372298070784094552850758811892258481205147342043482102392572242971915466771655805541/4911975382984186307333283286062768679537340895871753817053416749737483379674338731739854575844594458010426788949454534621943974297079093525085724028759222449507638857189620989376196876311779154072313330800  5 0   1 1 2 3  2 2 1  2 3  1   # 125
-3552499188459204020345553883890303309659977315008564266983671661694172505800767192464845653952789948779538106196903173196096317082771/161194956560982787349537309472246978147719267941275400798244265866290490367610070171722317046870369110324567935358047291940748583220  5 0   1 1 2 3  2 2 2  2 2  1   # 126
-3520766485286518315183641120723429346979991406351403620304028188872167875312873349967390842354174911981663468172912924896185733071221752431/851352639389348476965226496762868920407210888983001088936484102617513664809788526465268861996682278783394472323860835876125357043837765680  5 0   1 1 3 3  2 1 3  2 1  1   # 127
-14292097015016436450139217354140345432870053781777840566380412326153470877016579850966854896965497862339018687621421238779033528189/968641531764759164966376600443118982723881426383284924925574189961378008898444477926048686734549351166668858859541703471454984568261360  5 0   1 1 3 3  2 1 2  3 2  1   # 128
-4353471442846444477267724963716033689754603814334698926922296638356062734958301088664121128162164517715894377/218554272273910247060856161507112949688414198375426446327856273404416628815807257765294420812128364369025809977570  5 0   1 1 3 3  2 1 3  3 1  1   # 129
-4369026964890322283324997141025045130741489257676417947927434664205307893402184805247823438288347379607/996138782268334395987193611705162418611589257353548959785316867704360828721685184437398914020114049962032300  5 0   1 1 3 3  2 2 2  2 2  1   # 130
-17634642370944835563305754984532294450895/6863136756248983984052065867979381867477263632  5 0   1 1 3 3  3 1 3  3 1  1   # 131


==> anc/Certificate_flags.tex <==
\documentclass{article}
\usepackage{tikz}
\usepackage{fullpage} % Disable if equations are overflowing
\usepackage{multicol}
\usepackage{stmaryrd}
\usepackage{amsmath}

\usepackage{nicematrix}

% Uncomment to have landscape paper that is very wide
\usepackage[legalpaper, landscape, margin=0.5in]{geometry}

% Uncomment if trying to show matrices that are more than 10x10
 \setcounter{MaxMatrixCols}{20}

% Uncomment if coefficients are too squished in matrices
 \renewcommand*{\arraystretch}{1.5}

 % tikz style

\newcommand{\vc}[1]{\ensuremath{\vcenter{\hbox{#1}}}}
\tikzset{flag_pic/.style={scale=1}}  %  Change the scale to change all figures
\tikzset{unlabeled_vertex/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}}
\tikzset{labeled_vertex/.style={inner sep=3pt, outer sep=0pt, rectangle, fill=white, draw=black}}
\tikzset{edge_color0/.style={color=black,line width=1.2pt,opacity=0.5,dashed}}
\tikzset{edge_color1/.style={color=red,  line width=1.2pt,opacity=0}} 
\tikzset{edge_color2/.style={color=blue, line width=1.2pt,opacity=1, densely dotted}}
\tikzset{edge_color3/.style={color=green!80!black,line width=1.2pt}}
\tikzset{edge_color4/.style={color=orange, line width=1.2pt}}
\tikzset{edge_color5/.style={color=red,  line width=1.2pt,dotted}}
\tikzset{edge_color6/.style={color=blue, line width=1.2pt,dotted}}
\tikzset{edge_color7/.style={color=green, line width=1.2pt,dotted}}
\tikzset{edge_color8/.style={color=gray, line width=1.2pt}}
\tikzset{edge_color9/.style={color=gray, dotted, line width=1.2pt}}
\tikzset{edge_color10/.style={color=gray, dashed, line width=1.2pt}}
\tikzset{edge_color11/.style={color=pink, dashed, line width=1.2pt}}
\tikzset{edge_f/.style={-latex}}
\tikzset{edge_b/.style={latex-}}
\tikzset{edge_color1f/.style={edge_f,edge_color1}}
\tikzset{edge_color1b/.style={edge_b,edge_color1}}
\tikzset{edge_color2f/.style={edge_f,edge_color2}}
\tikzset{edge_color2b/.style={edge_b,edge_color2}}
\tikzset{edge_color3f/.style={edge_f,edge_color3}}
\tikzset{edge_color3b/.style={edge_b,edge_color3}}
\tikzset{edge_color4f/.style={edge_f,edge_color4}}
\tikzset{edge_color4b/.style={edge_b,edge_color4}}
\tikzset{edge_color5f/.style={edge_f,edge_color5}}
\tikzset{edge_color5b/.style={edge_b,edge_color5}}
\tikzset{edge_color6f/.style={edge_f,edge_color6}}
\tikzset{edge_color6b/.style={edge_b,edge_color6}}
\tikzset{edge_color7f/.style={edge_f,edge_color7}}
\tikzset{edge_color7b/.style={edge_b,edge_color7}}
\tikzset{edge_color8f/.style={edge_f,edge_color8}}
\tikzset{edge_color8b/.style={edge_b,edge_color8}}
\tikzset{edge_colorroot/.style={color=red, line width=1.7pt}}
\tikzset{edge_thin/.style={color=black}}
\tikzset{edge_hidden/.style={color=black,dotted,opacity=0}}
\tikzset{vertex/.style={inner sep=1.7pt, outer sep=0pt, circle}}
\tikzset{vertex_color0/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=white}}
\tikzset{vertex_color1/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=red!30!white}}
\tikzset{vertex_color2/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=blue!30!white}}
\tikzset{vertex_color3/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=green}}
\tikzset{vertex_color4/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=yellow}}
\tikzset{vertex_color5/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray!30!white}}
\tikzset{vertex_color6/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$6$}}}
\tikzset{vertex_color7/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$7$}}}
\tikzset{vertex_color8/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$8$}}}
\tikzset{vertex_color9/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$9$}}}
\tikzset{vertex_color10/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$10$}}}
\tikzset{vertex_color11/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$11$}}}
\tikzset{vertex_color12/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$12$}}}
\tikzset{vertex_color13/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$13$}}}
\tikzset{vertex_color14/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$14$}}}
\tikzset{labeled_vertex_color0/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=white}}
\tikzset{labeled_vertex_color1/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=red!30!white}}
\tikzset{labeled_vertex_color2/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=blue!30!white}}
\tikzset{labeled_vertex_color3/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=green}}
\tikzset{labeled_vertex_color4/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=yellow}}
\tikzset{labeled_vertex_color5/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray!30!white}}
\tikzset{labeled_vertex_color6/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray,label=below:{$6$}}}
\tikzset{labeled_vertex_color7/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray,label=below:{$7$}}}
\tikzset{labeled_vertex_color8/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray,label=below:{$8$}}}
\tikzset{labeled_vertex_color9/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray,label=below:{$9$}}}
\tikzset{text_color0/.style={color=black}}
\tikzset{text_color1/.style={color=red}}
\tikzset{text_color2/.style={color=blue}}
\tikzset{text_color3/.style={color=green!70!black}}
\tikzset{text_color4/.style={color=orange}}
\tikzset{text_color5/.style={color=gray}}

\def\outercycle#1#2{
\pgfmathtruncatemacro{\plusone}{#1+1}
\pgfmathtruncatemacro{\zeroshift}{270 - (#2-1)*360/#1/2 }
%    \draw  \foreach \x in {0,1,...,#1}{(270-360/#1/2+\x*360/#1:1) coordinate(x\x)};}
%    \draw  \foreach \x in {0,1,...,#1}{(\zeroshift+\x*360/#1:1) coordinate(x\x)};
    \draw  \foreach \x in {0,1,...,#1}{(\zeroshift+\x*360/#1:1) node[vertex](x\x){}};
}
    
\def\drawhypervertex#1#2{ \pgfmathtruncatemacro{\plusone}{#1+1}  \draw[edge_color2] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0) +(0,0) node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};}
\def\drawrootedhypervertex#1#2{ \pgfmathtruncatemacro{\plusone}{#1+1} \draw[edge_color8] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0)  +(0,0) node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};}
\def\drawrootedhyperroot#1#2{ \pgfmathtruncatemacro{\plusone}{#1+1} \draw[edge_colorroot] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0)  +(0,0) node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};}
\def\drawhypervertexcolor#1#2#3{ \pgfmathtruncatemacro{\plusone}{#1+1} \pgfmathtruncatemacro{\plusone}{#1+1} \draw[edge_color#3] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0)  +(0,0) node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};}
\def\drawhyperedge#1#2{\pgfmathtruncatemacro{\plusone}{#1+1} \draw[dotted] (x0)++(0,-0.2-0.2*#1)--++(0.5*#2-0.5,0);}

%\def\labelvertex#1{\draw (x#1) node[below]{#1}; }
\def\labelvertex#1{\pgfmathtruncatemacro{\vertexlabel}{#1+1 } \draw (x#1) node{\color{black}\tiny\vertexlabel}; }
%\def\labelvertex#1{\pgfmathtruncatemacro{\vertexlabel}{#1+1 } \draw (x#1) node{\color{yellow}\tiny\vertexlabel}; }
%\def\labelvertex#1{}

% Some simplification for 3graphs
% level, #vertices,  #three coordinates
\newcommand{\drawHEthree}[5]{
\drawhyperedge{#2}{#1}
\drawhypervertex{#3}{#2}
\drawhypervertex{#4}{#2}
\drawhypervertex{#5}{#2}
}

\def\drawhypervertexBIcolor#1#2#3#4{ \pgfmathtruncatemacro{\plusone}{#1+1} \pgfmathtruncatemacro{\plusone}{#1+1}
\draw[edge_color#3] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0);
\draw[text_color#4] (x#1)++(0,-0.2-0.2*#2)  node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};
}

% Some simplification for 3graphs
% level, #vertices, edge_color  #three coordinates (coord, text_color)
\newcommand{\drawHECthree}[9]{
\drawhyperedge{#2}{#1}
\drawhypervertexBIcolor{#4}{#2}{#3}{#5}
\drawhypervertexBIcolor{#6}{#2}{#3}{#7}
\drawhypervertexBIcolor{#8}{#2}{#3}{#9}
}
    
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% This is a macro for drawing (oriented) graphs
%
%  Examples of usage
%   \Fe{3}{0}{2 2 2}          % 3 vertices, 0 labeled,  all three edges
%   \Fe{2}{1}{2}                % 2 vertices, 1 labeled,  edge
%   \Fe{2}{0}{1}                % 2 vertices, 0 labeled,  non-edge
%   \Fe42{2 1 2 2 1 2}   % 4 vertices, 2 labeled,  C_4
%   \Fe42{2f 1 2b 2f 1 2f}   % 4 vertices, 2 labeled,  directed C_4
%
\usepackage{listofitems}
\tikzset{vertex_u/.style={unlabeled_vertex}}
\tikzset{vertex_l/.style={labeled_vertex}}
\newcommand{\Fnv}[2]{ %   #of labeled vertices  #vertex_ID   draws the vertex and adds label if applicable
\ifnum#2<#1 \draw (x#2) node[vertex_l]{}; \labelvertex{#2}  % labeled vertex
\else  \draw (x#2) node[vertex_u]{}; \fi % unlabeled vertex
}
\newcommand{\Fne}[3]{%   edge_color   i   j     draws an edge of edge_color between xi and  xj
\draw[edge_color#3] (x#1)--(x#2); 
}
\newcounter{Fneid} % tmp counter
\newcommand{\Fe}[3]{%            #vertices   #labeled   {color color color ...  } adjacency matrix
\ifnum#1=1% If we have just one vertex, draw it and don't worry about the rest
  \vc{\begin{tikzpicture}[scale=0.4]\outercycle{1}{2}
  \Fnv{#2}{0}
  \end{tikzpicture}}
\else
\setsepchar{ }% edge labels are separated by spaces
\readlist\elabel{#3}% parse edge labels to \elabel  
\pgfmathtruncatemacro{\vertexloop}{#1-1}% when looping vertices, we need -1 
\pgfmathtruncatemacro{\vertexloopi}{#1-2}% and -2 in the loop
\pgfmathtruncatemacro{\expectededges}{#1*(#1-1)/2}%   how many edges we should have?
\ifnum\elabellen=\expectededges% 
\def\cycleshift{2}% Check how to rotate the image, default is 2, but sometimes we can change it
\ifnum#1=2\def\cycleshift{1}\fi%          for 2 vertices it is better to shift,
\ifnum#1=3\ifnum#2=1\def\cycleshift{1}\fi\fi%   for 3 vertices with 1 labeled we rotate them
\def\Fnscale{0.4}\ifnum#1>4\def\Fnscale{0.45}\fi\ifnum#1>5\def\Fnscale{0.55}\fi\ifnum#1>7\def\Fnscale{0.65}\fi% scale the figure for larger graphs to make it readable
\vc{\scalebox{0.6}{\begin{tikzpicture}[scale=\Fnscale]
          \outercycle{#1}{\cycleshift}% Define coordinates of vertices 
          \setcounter{Fneid}{1}         % we need to keep track of index of edge in  
          \foreach\i in {0,...,\vertexloopi}{   % loop over \i, \j pairs of vertices
          \pgfmathtruncatemacro{\jfrom}{\i+1}
          \foreach\j in {\jfrom,...,\vertexloop}{
          \edef\eID{\arabic{Fneid}}
          \edef\eij{\elabel[\eID]}         % get the label of the edge i,j
            \Fne\i\j{\eij}              % draw the edge i,j
	% \i\j\eID\eij   % this is a debug text
	    \stepcounter{Fneid}
          }}
          \foreach\i in {0,...,\vertexloop}{\Fnv{#2}{\i}  % draw all vertices
          %\draw(\i,0) node[below]{\i};  % this is for debug as well
          }
          \end{tikzpicture}}}%
\else% If the number of edges does not match, print an error message
   #1 vertices need \expectededges{} edges but got \elabellen edges.
\fi
\fi
}
%%%%%%%%%%%%%%%%%%% End of Fe macro


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% This is a macro for drawing (oriented) graphs with colored vertices
%
%  Examples of usage
%   \Fve{3}{0}{1 1 1}{2 2 2}          % 3 vertices, 0 labeled,  all three edges
%   \Fve{2}{1}{2 1}{2}                % 2 vertices, 1 labeled,  edge
%   \Fve{2}{0}{3 1}{1}                % 2 vertices, 0 labeled,  non-edge
%   \Fve42{1 2 3 4}{2 1 2 2 1 2}   % 4 vertices, 2 labeled,  C_4
%   \Fve42{2 3 1 4}{2f 1 2b 2f 1 2f}   % 4 vertices, 2 labeled,  directed C_4
%
\usepackage{listofitems}
\tikzset{vertex_u/.style={unlabeled_vertex}}
\tikzset{vertex_l/.style={labeled_vertex}}
\newcommand{\FnvD}[3]{ %   #of labeled vertices  #vertex_ID   draws the vertex and adds label if applicable
\ifnum#2<#1 \draw (x#2) node[labeled_vertex_color#3]{}; \labelvertex{#2}  % labeled vertex
\else  \draw (x#2) node[vertex_color#3]{}; \fi % unlabeled vertex
}
\newcommand{\FneD}[3]{%   edge_color   i   j     draws an edge of edge_color between xi and  xj
\draw[edge_color#3] (x#1)--(x#2); 
}
\newcounter{Fvneid} % tmp counter
\newcounter{Fvnvid} % tmp counter

\newcommand{\Fve}[4]{%            #vertices   #labeled   {color color color ...  } adjacency matrix
\ifnum#1=1% If we have just one vertex, draw it and don't worry about the rest
  \vc{\begin{tikzpicture}[scale=0.4]\outercycle{1}{2}
  \FnvD{#2}{0}{#3}
  \end{tikzpicture}}
\else
\setsepchar{ }% edge labels are separated by spaces
\readlist\vlabel{#3}% parse edge labels to \vlabel  
\readlist\elabel{#4}% parse edge labels to \elabel  
\pgfmathtruncatemacro{\vertexloop}{#1-1}% when looping vertices, we need -1 
\pgfmathtruncatemacro{\vertexloopi}{#1-2}% and -2 in the loop
\pgfmathtruncatemacro{\expectededges}{#1*(#1-1)/2}%   how many edges we should have?
\ifnum\vlabellen=#1% 
\ifnum\elabellen=\expectededges% 
\def\cycleshift{2}% Check how to rotate the image, default is 2, but sometimes we can change it
\ifnum#1=2\def\cycleshift{1}\fi%          for 2 vertices it is better to shift,
\ifnum#1=3\ifnum#2=1\def\cycleshift{1}\fi\fi%   for 3 vertices with 1 labeled we rotate them
\def\Fnscale{0.4}\ifnum#1>4\def\Fnscale{0.45}\fi\ifnum#1>5\def\Fnscale{0.55}\fi\ifnum#1>7\def\Fnscale{0.65}\fi% scale the figure for larger graphs to make it readable
\vc{\begin{tikzpicture}[scale=\Fnscale]
          \outercycle{#1}{\cycleshift}% Define coordinates of vertices 
          \setcounter{Fvneid}{1}         % we need to keep track of index of edge in  
          \foreach\i in {0,...,\vertexloopi}{   % loop over \i, \j pairs of vertices
          \pgfmathtruncatemacro{\jfrom}{\i+1}
          \foreach\j in {\jfrom,...,\vertexloop}{
          \edef\eID{\arabic{Fvneid}}%
          \edef\eij{\elabel[\eID]} % get the label of the edge i,j
            \Fne\i\j{\eij}%  draw the edge i,j
	% \i\j\eID\eij   % this is a debug text
	    \stepcounter{Fvneid}
          }}
          \foreach\i in {0,...,\vertexloop}{%
          \setcounter{Fvnvid}{\i}
          \stepcounter{Fvnvid}
          \edef\vID{\arabic{Fvnvid}}%
          %\draw(\i,-\i) node[below]{\vID, \vlabellen};
          \edef\vlabeli{\vlabel[\vID]}%
          \FnvD{#2}{\i}{\vlabeli} % draw all vertices
          }%
          \end{tikzpicture}}%
\else% If the number of edges does not match, print an error message
   \text{ #1 vertices need \expectededges{} edges but got \elabellen{} edges. }
\fi
\else% If the number of edges does not match, print an error message
 \text{ #1 vertices need #1 vertex labels but got \vlabellen{} labels. }
\fi
\fi
}
%%%%%%%%%%%%%%%%%%% End of Fve macro


\begin{document}
\pagestyle{empty}


\renewcommand*{\arraystretch}{1.5}

Flag algebras calculation that a convergent sequence of bad graphs has zero density of heavy edges.

\medskip

Forbidden induced flags: 4 \begin{center}
\Fe30{3 3 3}\,
\Fe30{2 3 3}\,
\Fe30{2 2 3}\,
\Fe40{2 2 2 2 2 2}
\end{center}


\medskip

Quantum flags:
\medskip

$fc_1 =  1/2\times  \Bigg(  1/2 \Fe20{2} + \Fe20{3} \Bigg) - 1/9  $ 

$fc_2 =  \Fe31{1 1 3} + 1/2 \Fe31{1 1 2} + 1/2 \Fe31{2 2 2} - 1/9 \Fe11{} $ 

$fc_3 =  1/2 \Fe42{3 2 2 1 1 2} + 1/2 \Fe42{3 1 1 2 2 2} + 1/2 \Fe42{3 3 1 1 1 3} + 1/4 \Fe42{3 3 1 1 1 2} + 1/2 \Fe42{3 2 1 1 1 3} + 1/4 \Fe42{3 2 1 1 1 2} + 1/2 \Fe42{3 1 1 3 1 3} + 1/4 \Fe42{3 1 1 3 1 2} + 1/2 \Fe42{3 1 1 2 1 3} + 1/4 \Fe42{3 1 1 2 1 2} + 1/2 \Fe42{3 1 1 1 1 3} + 1/4 \Fe42{3 1 1 1 1 2} - 1/9 \Fe22{3} $ 

\medskip


Vectors of flags:
\medskip


$FM_1 =  \begin{pmatrix} 2  \Fe43{1 1 1 1 1 1}  -  \Fe43{1 1 2 1 2 2}   &  \Fe43{1 1 1 1 1 2} + \Fe43{1 1 1 1 2 1} + \Fe43{1 1 2 1 1 1}  &  \Fe43{1 1 1 1 1 3} + \Fe43{1 1 1 1 3 1} + \Fe43{1 1 3 1 1 1}  &  \Fe43{1 1 1 1 2 2} + \Fe43{1 1 2 1 1 2} + \Fe43{1 1 2 1 2 1}  &  \Fe43{1 1 1 1 2 3} + \Fe43{1 1 1 1 3 2} + \Fe43{1 1 2 1 1 3} + \Fe43{1 1 2 1 3 1} + \Fe43{1 1 3 1 1 2} + \Fe43{1 1 3 1 2 1}  &  \Fe43{1 1 1 1 3 3} + \Fe43{1 1 3 1 1 3} + \Fe43{1 1 3 1 3 1}  &  \Fe43{1 1 2 1 2 3} + \Fe43{1 1 2 1 3 2} + \Fe43{1 1 3 1 2 2}  &  \Fe43{1 1 2 1 3 3} + \Fe43{1 1 3 1 2 3} + \Fe43{1 1 3 1 3 2}  &  \Fe43{1 1 3 1 3 3} \end{pmatrix}$

$FM_2 = \begin{pmatrix} 
 \Fe43{1 1 1 1 1 2} - \Fe43{1 1 1 1 2 1}  &  
 \Fe43{1 1 1 1 1 2} - \Fe43{1 1 2 1 1 1}  & 
  \Fe43{1 1 1 1 1 3} - \Fe43{1 1 1 1 3 1}  &  
  \Fe43{1 1 1 1 1 3} - \Fe43{1 1 3 1 1 1}  & 
   \Fe43{1 1 1 1 2 2} - \Fe43{1 1 2 1 1 2}  &  
   \Fe43{1 1 1 1 2 2} - \Fe43{1 1 2 1 2 1}  &  
   \Fe43{1 1 1 1 2 3} - \Fe43{1 1 1 1 3 2}  & 
   \Fe43{1 1 1 1 2 3} - \Fe43{1 1 2 1 1 3}  &  
  \Fe43{1 1 1 1 2 3} - \Fe43{1 1 2 1 3 1}  & 
  \Fe43{1 1 1 1 2 3} - \Fe43{1 1 3 1 1 2}  & 
  \Fe43{1 1 1 1 2 3} - \Fe43{1 1 3 1 2 1}  &  
  \Fe43{1 1 1 1 3 3} - \Fe43{1 1 3 1 1 3}  & 
   \Fe43{1 1 1 1 3 3} - \Fe43{1 1 3 1 3 1}  & 
    \Fe43{1 1 2 1 2 3} - \Fe43{1 1 2 1 3 2}  &
      \Fe43{1 1 2 1 2 3} - \Fe43{1 1 3 1 2 2}  & 
       \Fe43{1 1 2 1 3 3} - \Fe43{1 1 3 1 2 3}  & 
        \Fe43{1 1 2 1 3 3} - \Fe43{1 1 3 1 3 2} \end{pmatrix} 
$

$FM_3 = \begin{pmatrix} \Fe43{1 1 1 2 1 1}  &  \Fe43{1 1 1 2 1 2} + \Fe43{1 1 1 2 2 1}  &  \Fe43{1 1 1 2 1 3} + \Fe43{1 1 1 2 3 1}  &  \Fe43{1 1 1 2 2 2}  &  \Fe43{1 1 2 2 1 1}  &  \Fe43{1 1 2 2 1 2} + \Fe43{1 1 2 2 2 1}  &  \Fe43{1 1 2 2 1 3} + \Fe43{1 1 2 2 3 1}  &  \Fe43{1 1 2 2 2 2}  &  \Fe43{1 1 3 2 1 1}  &  \Fe43{1 1 3 2 1 2} + \Fe43{1 1 3 2 2 1}  &  \Fe43{1 1 3 2 1 3} + \Fe43{1 1 3 2 3 1}  &  \Fe43{1 1 3 2 2 2} \end{pmatrix} $

$FM_4 =  \begin{pmatrix} \Fe43{1 1 1 2 1 2} - \Fe43{1 1 1 2 2 1}  &  \Fe43{1 1 1 2 1 3} - \Fe43{1 1 1 2 3 1}  &  \Fe43{1 1 2 2 1 2} - \Fe43{1 1 2 2 2 1}  &  \Fe43{1 1 2 2 1 3} - \Fe43{1 1 2 2 3 1}  &  \Fe43{1 1 3 2 1 2} - \Fe43{1 1 3 2 2 1}  &  \Fe43{1 1 3 2 1 3} - \Fe43{1 1 3 2 3 1} \end{pmatrix}$

$FM_5 = \begin{pmatrix} \Fe43{1 1 1 3 1 1}  &  \Fe43{1 1 1 3 1 2} + \Fe43{1 1 1 3 2 1}  &  \Fe43{1 1 1 3 1 3} + \Fe43{1 1 1 3 3 1}  &  \Fe43{1 1 2 3 1 1}  &  \Fe43{1 1 2 3 1 2} + \Fe43{1 1 2 3 2 1}  &  \Fe43{1 1 2 3 1 3} + \Fe43{1 1 2 3 3 1}  &  \Fe43{1 1 3 3 1 1}  &  \Fe43{1 1 3 3 1 2} + \Fe43{1 1 3 3 2 1}  &  \Fe43{1 1 3 3 1 3} + \Fe43{1 1 3 3 3 1} \end{pmatrix}$

$FM_6 = \begin{pmatrix} \Fe43{1 1 1 3 1 2} - \Fe43{1 1 1 3 2 1}  &  \Fe43{1 1 1 3 1 3} - \Fe43{1 1 1 3 3 1}  &  \Fe43{1 1 2 3 1 2} - \Fe43{1 1 2 3 2 1}  &  \Fe43{1 1 2 3 1 3} - \Fe43{1 1 2 3 3 1}  &  \Fe43{1 1 3 3 1 2} - \Fe43{1 1 3 3 2 1}  &  \Fe43{1 1 3 3 1 3} - \Fe43{1 1 3 3 3 1} \end{pmatrix}$

$FM_7=
\begin{pmatrix} \Fe43{1 2 1 2 1 1}  &  \Fe43{1 2 1 2 1 2} -   \Fe43{1 2 2 2 2 2}   &  \Fe43{1 2 1 2 1 3}  &  \Fe43{1 2 1 2 2 1} + \Fe43{1 2 2 2 1 1}  &  \Fe43{1 2 1 2 2 2} + \Fe43{1 2 2 2 1 2}  &  \Fe43{1 2 1 2 3 1} + \Fe43{1 2 3 2 1 1}  &  \Fe43{1 2 2 2 2 1} -   \Fe43{1 2 2 2 2 2}   &  \Fe43{1 2 2 2 3 1} + \Fe43{1 2 3 2 2 1}  &  \Fe43{1 2 3 2 3 1} \end{pmatrix}
$

$FM_8=\begin{pmatrix} \Fe43{1 2 1 2 2 1} - \Fe43{1 2 2 2 1 1}  &  \Fe43{1 2 1 2 2 2} - \Fe43{1 2 2 2 1 2}  &  \Fe43{1 2 1 2 3 1} - \Fe43{1 2 3 2 1 1}  &  \Fe43{1 2 2 2 3 1} - \Fe43{1 2 3 2 2 1} \end{pmatrix} $

$FM_9=\begin{pmatrix} 2  \Fe31{1 1 1} - \Fe31{2 2 2}   &  \Fe31{1 1 2}  &  \Fe31{1 2 1}  &  \Fe31{1 1 3}  &  \Fe31{1 3 1}  &  \Fe31{1 2 2} - 2 \Fe31{2 2 2} &  \Fe31{2 2 1} -  \Fe31{2 2 2}  &  \Fe31{1 2 3}  &  \Fe31{1 3 2}  &  \Fe31{2 3 1}  &  \Fe31{1 3 3}  &  \Fe31{3 3 1} \end{pmatrix}$

\medskip

\textbf{The main equation calculation}

\medskip

 $  \Fe20{3} \leq \Fe20{3} + \frac{144983984}{14378821} \times  \Bigg\llbracket  \Fe30{1 1 2}  \times  fc_1 \Bigg\rrbracket  + \frac{1798624175}{30334136} \times  \Bigg\llbracket  \Fe31{1 1 1}  \times  fc_2 \Bigg\rrbracket  + \frac{1705817593}{3530887} \times  \Bigg\llbracket  \Fe31{2 2 1}  \times  fc_2 \Bigg\rrbracket  + \frac{3744893447}{3786456} \times  \Bigg\llbracket  \Fe32{3 1 1}  \times  fc_3 \Bigg\rrbracket  
 \\+ 120 \times  \Bigg\llbracket 
 FM_1
 \times \begin{pmatrix} \frac{3252532404407473}{24725884330250272512}   &  \frac{-4994402}{5705139511}   &  \frac{-6672091}{1726144952}   &  \frac{1807541}{6510205239}   &  \frac{1415679}{2134165562}   &  \frac{1350217}{169174820}   &  \frac{505708}{454354681}   &  \frac{-5874504}{4751644703}   &  \frac{-4217463}{1633443673}   \\ 
 \frac{-4994402}{5705139511}   &  \frac{7967342}{1367466895}   &  \frac{9792961}{380669139}   &  \frac{-15152997}{8199649685}   &  \frac{-11308984}{2561585259}   &  \frac{-40638307}{765038294}   &  \frac{-12528681}{1691459452}   &  \frac{19000763}{2309226622}   &  \frac{15116782}{879695977}   \\ 
 \frac{-6672091}{1726144952}   &  \frac{9792961}{380669139}   &  \frac{78925832}{694835121}   &  \frac{-3373917}{413483911}   &  \frac{-19895723}{1020646469}   &  \frac{-70571261}{300887470}   &  \frac{-12933981}{395478388}   &  \frac{12760187}{351221655}   &  \frac{44955560}{592496633}   \\ 
 \frac{1807541}{6510205239}   &  \frac{-15152997}{8199649685}   &  \frac{-3373917}{413483911}   &  \frac{1915523}{3267698087}   &  \frac{2804394}{2002732279}   &  \frac{25627542}{1521045157}   &  \frac{4526561}{1926962680}   &  \frac{-20000728}{7663627849}   &  \frac{-10568282}{1938963017}   \\ 
 \frac{1415679}{2134165562}   &  \frac{-11308984}{2561585259}   &  \frac{-19895723}{1020646469}   &  \frac{2804394}{2002732279}   &  \frac{20500367}{6127949608}   &  \frac{27877903}{692611964}   &  \frac{6579101}{1172173282}   &  \frac{-3772145}{605015988}   &  \frac{-28019741}{2151890241}   \\ 
 \frac{1350217}{169174820}   &  \frac{-40638307}{765038294}   &  \frac{-70571261}{300887470}   &  \frac{25627542}{1521045157}   &  \frac{27877903}{692611964}   &  \frac{47873366}{98851551}   &  \frac{22483394}{332943775}   &  \frac{-73615897}{981317922}   &  \frac{-43675629}{278775934}   \\ 
 \frac{505708}{454354681}   &  \frac{-12528681}{1691459452}   &  \frac{-12933981}{395478388}   &  \frac{4526561}{1926962680}   &  \frac{6579101}{1172173282}   &  \frac{22483394}{332943775}   &  \frac{12827452}{1361822265}   &  \frac{-12436009}{1188865946}   &  \frac{-15740179}{720510153}   \\ 
 \frac{-5874504}{4751644703}   &  \frac{19000763}{2309226622}   &  \frac{12760187}{351221655}   &  \frac{-20000728}{7663627849}   &  \frac{-3772145}{605015988}   &  \frac{-73615897}{981317922}   &  \frac{-12436009}{1188865946}   &  \frac{8761263}{753951755}   &  \frac{22723034}{936331815}   \\ 
 \frac{-4217463}{1633443673}   &  \frac{15116782}{879695977}   &  \frac{44955560}{592496633}   &  \frac{-10568282}{1938963017}   &  \frac{-28019741}{2151890241}   &  \frac{-43675629}{278775934}   &  \frac{-15740179}{720510153}   &  \frac{22723034}{936331815}   &  \frac{21333224}{420917843}  \end{pmatrix} 
 \times 
 FM_1 ^T \Bigg\rrbracket  
 \\+ 120 \times  
 \Bigg\llbracket 
 FM_2 \times \\
 \begin{pmatrix} \frac{6547267}{493646009}   &  \frac{14231464}{426159853}   &  \frac{50190829}{1070857663}   &  \frac{39759671}{391277003}   &  \frac{-15634301}{1278086579}   &  \frac{25006925}{555543371}   &  \frac{21664235}{867541018}   &  \frac{-28233895}{529429269}   &  \frac{8295419}{1135148023}   &  \frac{31353513}{694311763}   &  \frac{15195165}{530769992}   &  \frac{-64422541}{2218085541}   &  \frac{64189030}{631292671}   &  \frac{-10400463}{937776847}   &  \frac{29295041}{1421536757}   &  \frac{3295841}{5389975568}   &  \frac{-5892323}{2019353024}   \\ 
 \frac{14231464}{426159853}   &  \frac{6465181}{76728956}   &  \frac{64288552}{546749767}   &  \frac{34226283}{133730288}   &  \frac{-74865861}{2426619179}   &  \frac{53069252}{467083799}   &  \frac{40059814}{640706215}   &  \frac{-32198126}{239783865}   &  \frac{33285464}{1793663065}   &  \frac{85603493}{754034786}   &  \frac{24395681}{336775057}   &  \frac{-15605662}{213453071}   &  \frac{60198224}{234820443}   &  \frac{-21007373}{788344692}   &  \frac{28023021}{525235787}   &  \frac{439505}{282077337}   &  \frac{-5720483}{773326897}   \\ 
 \frac{50190829}{1070857663}   &  \frac{64288552}{546749767}   &  \frac{63364129}{342577819}   &  \frac{66173466}{175680719}   &  \frac{-18759939}{458787614}   &  \frac{215188905}{1397062568}   &  \frac{26054503}{248618072}   &  \frac{-16976095}{86387141}   &  \frac{12839866}{711006417}   &  \frac{67880379}{386377528}   &  \frac{38808995}{418572506}   &  \frac{-20188271}{195078042}   &  \frac{46806455}{129992816}   &  \frac{-48830350}{504817919}   &  \frac{9389681}{573716334}   &  \frac{9477951}{7134562499}   &  \frac{-13982036}{1619306617}   \\ 
 \frac{39759671}{391277003}   &  \frac{34226283}{133730288}   &  \frac{66173466}{175680719}   &  \frac{468409787}{588539317}   &  \frac{-30056491}{328147110}   &  \frac{26049858}{76447069}   &  \frac{57743949}{279720281}   &  \frac{-67435846}{161933079}   &  \frac{31988535}{654641926}   &  \frac{144900535}{401212999}   &  \frac{42584003}{200744210}   &  \frac{-43882060}{196520651}   &  \frac{109452688}{140194853}   &  \frac{-21167693}{154195323}   &  \frac{38551229}{360263039}   &  \frac{18134742}{4616818393}   &  \frac{-14357929}{688106443}   \\ 
 \frac{-15634301}{1278086579}   &  \frac{-74865861}{2426619179}   &  \frac{-18759939}{458787614}   &  \frac{-30056491}{328147110}   &  \frac{15630601}{1351554371}   &  \frac{-73067497}{1734506158}   &  \frac{-11714669}{557038108}   &  \frac{51364665}{1065405917}   &  \frac{-10972114}{1428810627}   &  \frac{-15202451}{382917465}   &  \frac{-4866272}{177430497}   &  \frac{39636235}{1485349602}   &  \frac{-36667955}{391384318}   &  \frac{8741221}{2672697613}   &  \frac{-6067918}{234872681}   &  \frac{-2308280}{3472875967}   &  \frac{3996313}{1380879643}   \\ 
 \frac{25006925}{555543371}   &  \frac{53069252}{467083799}   &  \frac{215188905}{1397062568}   &  \frac{26049858}{76447069}   &  \frac{-73067497}{1734506158}   &  \frac{69027545}{447486133}   &  \frac{17698145}{219991637}   &  \frac{-30556659}{170636927}   &  \frac{22841174}{851819967}   &  \frac{23621735}{158277011}   &  \frac{36167416}{363358783}   &  \frac{-19009729}{193284288}   &  \frac{30043436}{87018085}   &  \frac{-15719951}{694515974}   &  \frac{30251179}{356324771}   &  \frac{4888023}{2132259631}   &  \frac{-9692837}{936149469}   \\ 
 \frac{21664235}{867541018}   &  \frac{40059814}{640706215}   &  \frac{26054503}{248618072}   &  \frac{57743949}{279720281}   &  \frac{-11714669}{557038108}   &  \frac{17698145}{219991637}   &  \frac{13972713}{228320780}   &  \frac{-52458097}{488749732}   &  \frac{17940899}{2526842071}   &  \frac{33411046}{338046195}   &  \frac{21910291}{469344449}   &  \frac{-14062673}{253780243}   &  \frac{32110328}{167136375}   &  \frac{-28075677}{400289461}   &  \frac{-11742727}{1226021659}   &  \frac{2112301}{4815771642}   &  \frac{-7304131}{1799694665}   \\ 
 \frac{-28233895}{529429269}   &  \frac{-32198126}{239783865}   &  \frac{-16976095}{86387141}   &  \frac{-67435846}{161933079}   &  \frac{51364665}{1065405917}   &  \frac{-30556659}{170636927}   &  \frac{-52458097}{488749732}   &  \frac{25978769}{119170807}   &  \frac{-20056447}{767792032}   &  \frac{-92780174}{492219279}   &  \frac{-135173089}{1209331642}   &  \frac{22992931}{196291390}   &  \frac{-113165527}{276319199}   &  \frac{27170338}{396260403}   &  \frac{-61371189}{1031379739}   &  \frac{-3609778}{1709325329}   &  \frac{18320693}{1658399912}   \\ 
 \frac{8295419}{1135148023}   &  \frac{33285464}{1793663065}   &  \frac{12839866}{711006417}   &  \frac{31988535}{654641926}   &  \frac{-10972114}{1428810627}   &  \frac{22841174}{851819967}   &  \frac{17940899}{2526842071}   &  \frac{-20056447}{767792032}   &  \frac{11269832}{1574495995}   &  \frac{13741078}{747356913}   &  \frac{11712161}{611489928}   &  \frac{-5780165}{369068128}   &  \frac{38503971}{691419676}   &  \frac{32069355}{1886112572}   &  \frac{25844289}{758334611}   &  \frac{7650297}{11395314620}   &  \frac{-4535197}{1988087074}   \\ 
 \frac{31353513}{694311763}   &  \frac{85603493}{754034786}   &  \frac{67880379}{386377528}   &  \frac{144900535}{401212999}   &  \frac{-15202451}{382917465}   &  \frac{23621735}{158277011}   &  \frac{33411046}{338046195}   &  \frac{-92780174}{492219279}   &  \frac{13741078}{747356913}   &  \frac{25815110}{154232893}   &  \frac{19859266}{219152119}   &  \frac{-263167004}{2642325273}   &  \frac{49344825}{142115536}   &  \frac{-2138885}{24961344}   &  \frac{19817483}{850451449}   &  \frac{2775257}{1998781006}   &  \frac{-7751202}{906432533}   \\ 
 \frac{15195165}{530769992}   &  \frac{24395681}{336775057}   &  \frac{38808995}{418572506}   &  \frac{42584003}{200744210}   &  \frac{-4866272}{177430497}   &  \frac{36167416}{363358783}   &  \frac{21910291}{469344449}   &  \frac{-135173089}{1209331642}   &  \frac{11712161}{611489928}   &  \frac{19859266}{219152119}   &  \frac{26854273}{408980983}   &  \frac{-30726671}{493041952}   &  \frac{63985931}{291492232}   &  \frac{4282799}{3522056643}   &  \frac{12430111}{179162586}   &  \frac{3882135}{2305502428}   &  \frac{-8604669}{1221430075}   \\ 
 \frac{-64422541}{2218085541}   &  \frac{-15605662}{213453071}   &  \frac{-20188271}{195078042}   &  \frac{-43882060}{196520651}   &  \frac{39636235}{1485349602}   &  \frac{-19009729}{193284288}   &  \frac{-14062673}{253780243}   &  \frac{22992931}{196291390}   &  \frac{-5780165}{369068128}   &  \frac{-263167004}{2642325273}   &  \frac{-30726671}{493041952}   &  \frac{33758775}{530462303}   &  \frac{-18092888}{81245289}   &  \frac{24519888}{914351849}   &  \frac{-39977053}{937422780}   &  \frac{-3635648}{2791223347}   &  \frac{27698247}{4385319095}   \\ 
 \frac{64189030}{631292671}   &  \frac{60198224}{234820443}   &  \frac{46806455}{129992816}   &  \frac{109452688}{140194853}   &  \frac{-36667955}{391384318}   &  \frac{30043436}{87018085}   &  \frac{32110328}{167136375}   &  \frac{-113165527}{276319199}   &  \frac{38503971}{691419676}   &  \frac{49344825}{142115536}   &  \frac{63985931}{291492232}   &  \frac{-18092888}{81245289}   &  \frac{57854027}{74142184}   &  \frac{-26613756}{304998443}   &  \frac{52321156}{334864723}   &  \frac{8226979}{1767160070}   &  \frac{-13784063}{617211104}   \\ 
 \frac{-10400463}{937776847}   &  \frac{-21007373}{788344692}   &  \frac{-48830350}{504817919}   &  \frac{-21167693}{154195323}   &  \frac{8741221}{2672697613}   &  \frac{-15719951}{694515974}   &  \frac{-28075677}{400289461}   &  \frac{27170338}{396260403}   &  \frac{32069355}{1886112572}   &  \frac{-2138885}{24961344}   &  \frac{4282799}{3522056643}   &  \frac{24519888}{914351849}   &  \frac{-26613756}{304998443}   &  \frac{60045361}{332627665}   &  \frac{31420079}{208345638}   &  \frac{3454518}{1756748963}   &  \frac{-3050963}{1195848069}   \\ 
 \frac{29295041}{1421536757}   &  \frac{28023021}{525235787}   &  \frac{9389681}{573716334}   &  \frac{38551229}{360263039}   &  \frac{-6067918}{234872681}   &  \frac{30251179}{356324771}   &  \frac{-11742727}{1226021659}   &  \frac{-61371189}{1031379739}   &  \frac{25844289}{758334611}   &  \frac{19817483}{850451449}   &  \frac{12430111}{179162586}   &  \frac{-39977053}{937422780}   &  \frac{52321156}{334864723}   &  \frac{31420079}{208345638}   &  \frac{26594488}{134569267}   &  \frac{9655580}{2855461913}   &  \frac{-14260911}{1508345228}   \\ 
 \frac{3295841}{5389975568}   &  \frac{439505}{282077337}   &  \frac{9477951}{7134562499}   &  \frac{18134742}{4616818393}   &  \frac{-2308280}{3472875967}   &  \frac{4888023}{2132259631}   &  \frac{2112301}{4815771642}   &  \frac{-3609778}{1709325329}   &  \frac{7650297}{11395314620}   &  \frac{2775257}{1998781006}   &  \frac{3882135}{2305502428}   &  \frac{-3635648}{2791223347}   &  \frac{8226979}{1767160070}   &  \frac{3454518}{1756748963}   &  \frac{9655580}{2855461913}   &  \frac{461195}{7152519106}   &  \frac{-1832814}{8855687501}   \\ 
 \frac{-5892323}{2019353024}   &  \frac{-5720483}{773326897}   &  \frac{-13982036}{1619306617}   &  \frac{-14357929}{688106443}   &  \frac{3996313}{1380879643}   &  \frac{-9692837}{936149469}   &  \frac{-7304131}{1799694665}   &  \frac{18320693}{1658399912}   &  \frac{-4535197}{1988087074}   &  \frac{-7751202}{906432533}   &  \frac{-8604669}{1221430075}   &  \frac{27698247}{4385319095}   &  \frac{-13784063}{617211104}   &  \frac{-3050963}{1195848069}   &  \frac{-14260911}{1508345228}   &  \frac{-1832814}{8855687501}   &  \frac{2689005}{3408167776}  \end{pmatrix} \times FM_2 ^T \Bigg\rrbracket  
 \\
 + 120 \times  \Bigg\llbracket FM_3 \times \begin{pmatrix} \frac{18141053}{132597970}   &  \frac{5654521}{1251759734}   &  \frac{31126865}{979270158}   &  \frac{-31273429}{237750889}   &  \frac{15828805}{654564926}   &  \frac{-634433443}{6563237435}   &  \frac{-15182953}{620054209}   &  \frac{129396402}{328832813}   &  \frac{39346547}{116809068}   &  \frac{-2887359}{2795490742}   &  \frac{19277103}{335973076}   &  \frac{-136271396}{237494057}   \\ 
 \frac{5654521}{1251759734}   &  \frac{35578657}{169804697}   &  \frac{12643811}{195619106}   &  \frac{-124630952}{295497363}   &  \frac{6776616}{3735889793}   &  \frac{64894703}{678735267}   &  \frac{-30248012}{310692333}   &  \frac{-49166813}{141311252}   &  \frac{9500899}{3009848410}   &  \frac{44782072}{338063263}   &  \frac{-63866959}{264112871}   &  \frac{-10330666}{84240711}   \\ 
 \frac{31126865}{979270158}   &  \frac{12643811}{195619106}   &  \frac{169778714}{497558449}   &  \frac{-88501586}{135124273}   &  \frac{30461198}{123077435}   &  \frac{21229970}{74431331}   &  \frac{47344855}{434322216}   &  \frac{-50384012}{64849445}   &  \frac{51099501}{69004184}   &  \frac{94136687}{189455688}   &  \frac{10669517}{21775105}   &  \frac{-226079186}{255305297}   \\ 
 \frac{-31273429}{237750889}   &  \frac{-124630952}{295497363}   &  \frac{-88501586}{135124273}   &  \frac{66635090}{32469747}   &  \frac{-82965801}{148847752}   &  \frac{-73837339}{130998806}   &  \frac{-17132029}{488583586}   &  \frac{61615241}{43542691}   &  \frac{-201770030}{129649789}   &  \frac{-41785974}{31163327}   &  \frac{-113939074}{127992691}   &  \frac{179205151}{96289951}   \\ 
 \frac{15828805}{654564926}   &  \frac{6776616}{3735889793}   &  \frac{30461198}{123077435}   &  \frac{-82965801}{148847752}   &  \frac{25533883}{93305753}   &  \frac{98965631}{518723904}   &  \frac{12649663}{128839330}   &  \frac{-367424879}{836570902}   &  \frac{71158434}{93788177}   &  \frac{73112537}{155105410}   &  \frac{104242594}{171185879}   &  \frac{-64000003}{87508487}   \\ 
 \frac{-634433443}{6563237435}   &  \frac{64894703}{678735267}   &  \frac{21229970}{74431331}   &  \frac{-73837339}{130998806}   &  \frac{98965631}{518723904}   &  \frac{26780899}{69508229}   &  \frac{37363964}{289323755}   &  \frac{-108628341}{96080395}   &  \frac{40160245}{183889137}   &  \frac{78558533}{137520443}   &  \frac{68854651}{161829426}   &  \frac{-38193909}{283260007}   \\ 
 \frac{-15182953}{620054209}   &  \frac{-30248012}{310692333}   &  \frac{47344855}{434322216}   &  \frac{-17132029}{488583586}   &  \frac{12649663}{128839330}   &  \frac{37363964}{289323755}   &  \frac{26599248}{175977115}   &  \frac{-59972844}{224789567}   &  \frac{36220121}{382750638}   &  \frac{57069981}{209192714}   &  \frac{116779504}{250242315}   &  \frac{-4191353}{796891170}   \\ 
 \frac{129396402}{328832813}   &  \frac{-49166813}{141311252}   &  \frac{-50384012}{64849445}   &  \frac{61615241}{43542691}   &  \frac{-367424879}{836570902}   &  \frac{-108628341}{96080395}   &  \frac{-59972844}{224789567}   &  \frac{133371259}{36492221}   &  \frac{-62314567}{149062792}   &  \frac{-134325652}{106830663}   &  \frac{-28455511}{46349909}   &  \frac{42766835}{269591237}   \\ 
 \frac{39346547}{116809068}   &  \frac{9500899}{3009848410}   &  \frac{51099501}{69004184}   &  \frac{-201770030}{129649789}   &  \frac{71158434}{93788177}   &  \frac{40160245}{183889137}   &  \frac{36220121}{382750638}   &  \frac{-62314567}{149062792}   &  \frac{104585929}{32910523}   &  \frac{30409053}{42768434}   &  \frac{86275014}{70593829}   &  \frac{-242997804}{64948153}   \\ 
 \frac{-2887359}{2795490742}   &  \frac{44782072}{338063263}   &  \frac{94136687}{189455688}   &  \frac{-41785974}{31163327}   &  \frac{73112537}{155105410}   &  \frac{78558533}{137520443}   &  \frac{57069981}{209192714}   &  \frac{-134325652}{106830663}   &  \frac{30409053}{42768434}   &  \frac{43799479}{30532365}   &  \frac{77605749}{55929685}   &  \frac{-94127793}{162197507}   \\ 
 \frac{19277103}{335973076}   &  \frac{-63866959}{264112871}   &  \frac{10669517}{21775105}   &  \frac{-113939074}{127992691}   &  \frac{104242594}{171185879}   &  \frac{68854651}{161829426}   &  \frac{116779504}{250242315}   &  \frac{-28455511}{46349909}   &  \frac{86275014}{70593829}   &  \frac{77605749}{55929685}   &  \frac{238839050}{113213889}   &  \frac{-107063461}{114134078}   \\ 
 \frac{-136271396}{237494057}   &  \frac{-10330666}{84240711}   &  \frac{-226079186}{255305297}   &  \frac{179205151}{96289951}   &  \frac{-64000003}{87508487}   &  \frac{-38193909}{283260007}   &  \frac{-4191353}{796891170}   &  \frac{42766835}{269591237}   &  \frac{-242997804}{64948153}   &  \frac{-94127793}{162197507}   &  \frac{-107063461}{114134078}   &  \frac{167739359}{33788880}  \end{pmatrix} \times 
FM_3^T \Bigg\rrbracket 
 \\
  + 120 \times  \Bigg\llbracket FM_4 \times \begin{pmatrix} \frac{69985418}{194678203}   &  \frac{50789763}{176848360}   &  \frac{43604200}{109097079}   &  \frac{91869130}{170151387}   &  \frac{133125692}{213510679}   &  \frac{34090737}{26915642}   \\ 
 \frac{50789763}{176848360}   &  \frac{76342459}{64557107}   &  \frac{47102589}{146622880}   &  \frac{58965614}{138337719}   &  \frac{19223523}{52601521}   &  \frac{110322333}{134304167}   \\ 
 \frac{43604200}{109097079}   &  \frac{47102589}{146622880}   &  \frac{45768336}{102996155}   &  \frac{56048635}{93371323}   &  \frac{76276585}{110076371}   &  \frac{63199711}{44892992}   \\ 
 \frac{91869130}{170151387}   &  \frac{58965614}{138337719}   &  \frac{56048635}{93371323}   &  \frac{13171349}{16241918}   &  \frac{93807371}{100097121}   &  \frac{358260269}{188230849}   \\ 
 \frac{133125692}{213510679}   &  \frac{19223523}{52601521}   &  \frac{76276585}{110076371}   &  \frac{93807371}{100097121}   &  \frac{64662053}{58788853}   &  \frac{105753514}{47566723}   \\ 
 \frac{34090737}{26915642}   &  \frac{110322333}{134304167}   &  \frac{63199711}{44892992}   &  \frac{358260269}{188230849}   &  \frac{105753514}{47566723}   &  \frac{2756187365}{612419398}  \end{pmatrix} \times FM_4 ^T \Bigg\rrbracket  
 \\
 + 120 \times  
 \Bigg\llbracket FM_5
  \times \begin{pmatrix} \frac{216357247}{271368205}   &  \frac{63020747}{187248153}   &  \frac{-37826419}{505490158}   &  \frac{25781127}{193493399}   &  \frac{-74037106}{151174079}   &  \frac{-379006213}{608333008}   &  \frac{15170429}{116908557}   &  \frac{-108727485}{69359117}   &  \frac{-51479310}{42502621}   \\ 
 \frac{63020747}{187248153}   &  \frac{56389828}{386131705}   &  \frac{-14918206}{571730695}   &  \frac{4990093}{127191928}   &  \frac{-67719970}{319494627}   &  \frac{-56991716}{234031179}   &  \frac{-35877649}{432221513}   &  \frac{-86533812}{127464197}   &  \frac{-97833169}{204488114}   \\ 
 \frac{-37826419}{505490158}   &  \frac{-14918206}{571730695}   &  \frac{23581577}{1609824211}   &  \frac{-21156088}{585898121}   &  \frac{15231785}{393316786}   &  \frac{24859894}{290758125}   &  \frac{-58554451}{287946158}   &  \frac{33954497}{275277223}   &  \frac{23570283}{147980719}   \\ 
 \frac{25781127}{193493399}   &  \frac{4990093}{127191928}   &  \frac{-21156088}{585898121}   &  \frac{23009039}{241350257}   &  \frac{-12741897}{214387357}   &  \frac{-45217919}{240806531}   &  \frac{185001432}{301527155}   &  \frac{-49795429}{264387883}   &  \frac{-93564940}{272314871}   \\ 
 \frac{-74037106}{151174079}   &  \frac{-67719970}{319494627}   &  \frac{15231785}{393316786}   &  \frac{-12741897}{214387357}   &  \frac{58114643}{188860194}   &  \frac{74890192}{209750397}   &  \frac{29242571}{287252113}   &  \frac{101276248}{102764709}   &  \frac{116288467}{165957366}   \\ 
 \frac{-379006213}{608333008}   &  \frac{-56991716}{234031179}   &  \frac{24859894}{290758125}   &  \frac{-45217919}{240806531}   &  \frac{74890192}{209750397}   &  \frac{41140475}{70610657}   &  \frac{-75055325}{96346358}   &  \frac{20839293}{18269279}   &  \frac{183837305}{165902488}   \\ 
 \frac{15170429}{116908557}   &  \frac{-35877649}{432221513}   &  \frac{-58554451}{287946158}   &  \frac{185001432}{301527155}   &  \frac{29242571}{287252113}   &  \frac{-75055325}{96346358}   &  \frac{140555452}{29182391}   &  \frac{43286635}{126817284}   &  \frac{-123706719}{92245366}   \\ 
 \frac{-108727485}{69359117}   &  \frac{-86533812}{127464197}   &  \frac{33954497}{275277223}   &  \frac{-49795429}{264387883}   &  \frac{101276248}{102764709}   &  \frac{20839293}{18269279}   &  \frac{43286635}{126817284}   &  \frac{224407871}{71096331}   &  \frac{106742934}{47670869}   \\ 
 \frac{-51479310}{42502621}   &  \frac{-97833169}{204488114}   &  \frac{23570283}{147980719}   &  \frac{-93564940}{272314871}   &  \frac{116288467}{165957366}   &  \frac{183837305}{165902488}   &  \frac{-123706719}{92245366}   &  \frac{106742934}{47670869}   &  \frac{147874403}{69986114}  \end{pmatrix} \times 
FM_5^T \Bigg\rrbracket  
 \\
 + 120 \times  \Bigg\llbracket FM_6 \times \begin{pmatrix} \frac{24243823}{134467184}   &  \frac{13218435}{30777046}   &  \frac{44196579}{242069575}   &  \frac{81914075}{167475174}   &  \frac{56447957}{182436520}   &  \frac{92507322}{146733857}   \\ 
 \frac{13218435}{30777046}   &  \frac{156842535}{111140656}   &  \frac{75185359}{142607944}   &  \frac{148651813}{102586038}   &  \frac{177475955}{168420939}   &  \frac{218519261}{185177753}   \\ 
 \frac{44196579}{242069575}   &  \frac{75185359}{142607944}   &  \frac{49508618}{239361697}   &  \frac{40994387}{72837790}   &  \frac{65657576}{168941923}   &  \frac{62798725}{111759132}   \\ 
 \frac{81914075}{167475174}   &  \frac{148651813}{102586038}   &  \frac{40994387}{72837790}   &  \frac{90608580}{59044891}   &  \frac{60473111}{56460923}   &  \frac{106348563}{72105011}   \\ 
 \frac{56447957}{182436520}   &  \frac{177475955}{168420939}   &  \frac{65657576}{168941923}   &  \frac{60473111}{56460923}   &  \frac{33045667}{41860109}   &  \frac{83717988}{102174131}   \\ 
 \frac{92507322}{146733857}   &  \frac{218519261}{185177753}   &  \frac{62798725}{111759132}   &  \frac{106348563}{72105011}   &  \frac{83717988}{102174131}   &  \frac{219577105}{88852757}  \end{pmatrix} \times FM_6 ^T \Bigg\rrbracket  
 \\
 + 120 \times  \Bigg\llbracket 
 FM_7
  \times \\
  \begin{pmatrix} \frac{16278813}{537137614}   &  \frac{-13387327}{543626415}   &  \frac{-52410481}{389182819}   &  \frac{-8169149}{343092194}   &  \frac{24808773}{539333114}   &  \frac{-36973977}{326653775}   &  \frac{36402173}{642003095}   &  \frac{18750149}{583516653}   &  \frac{-30435499}{2826568766}   \\ 
 \frac{-13387327}{543626415}   &  \frac{228739157317638318783558043069484340379009}{9002282225388263359171257131323326521858880}   &  \frac{56295065}{491207829}   &  \frac{9743666}{636482923}   &  \frac{-9981823}{306250044}   &  \frac{55884625}{463627611}   &  \frac{-33050883581931276017172647301048490978232823077080360491400006957}{2293042445780290328114131568761217365703035237222776133442122618368}   &  \frac{-14536964}{709497943}   &  \frac{6500695}{489342489}   \\ 
 \frac{-52410481}{389182819}   &  \frac{56295065}{491207829}   &  \frac{117952754}{195489925}   &  \frac{70894504}{695539811}   &  \frac{-124623507}{623714050}   &  \frac{60687317}{114425632}   &  \frac{-23758385}{107222474}   &  \frac{-84297831}{613560961}   &  \frac{15226309}{291710260}   \\ 
 \frac{-8169149}{343092194}   &  \frac{9743666}{636482923}   &  \frac{70894504}{695539811}   &  \frac{8566732}{394271487}   &  \frac{-11252649}{283317494}   &  \frac{29105696}{430814957}   &  \frac{-51467873}{754319226}   &  \frac{-26751077}{908339562}   &  \frac{5514945}{1088425919}   \\ 
 \frac{24808773}{539333114}   &  \frac{-9981823}{306250044}   &  \frac{-124623507}{623714050}   &  \frac{-11252649}{283317494}   &  \frac{18414097}{248655066}   &  \frac{-542421478}{3702754973}   &  \frac{52555723}{460571048}   &  \frac{2481968}{46174803}   &  \frac{-11292997}{916279022}   \\ 
 \frac{-36973977}{326653775}   &  \frac{55884625}{463627611}   &  \frac{60687317}{114425632}   &  \frac{29105696}{430814957}   &  \frac{-542421478}{3702754973}   &  \frac{54535519}{95030996}   &  \frac{-25355037}{572777446}   &  \frac{-27249483}{301861114}   &  \frac{21147317}{329345727}   \\ 
 \frac{36402173}{642003095}   &  \frac{-33050883581931276017172647301048490978232823077080360491400006957}{2293042445780290328114131568761217365703035237222776133442122618368}   &  \frac{-23758385}{107222474}   &  \frac{-51467873}{754319226}   &  \frac{52555723}{460571048}   &  \frac{-25355037}{572777446}   &  \frac{418103828947256231524267995891218861169797425457427236868238700507}{1433151528612681455071332230475760853564397023264235083401326636480}   &  \frac{47474156}{510032471}   &  \frac{9988401}{1548613148}   \\ 
 \frac{18750149}{583516653}   &  \frac{-14536964}{709497943}   &  \frac{-84297831}{613560961}   &  \frac{-26751077}{908339562}   &  \frac{2481968}{46174803}   &  \frac{-27249483}{301861114}   &  \frac{47474156}{510032471}   &  \frac{11118985}{278464093}   &  \frac{-5296469}{791151461}   \\ 
 \frac{-30435499}{2826568766}   &  \frac{6500695}{489342489}   &  \frac{15226309}{291710260}   &  \frac{5514945}{1088425919}   &  \frac{-11292997}{916279022}   &  \frac{21147317}{329345727}   &  \frac{9988401}{1548613148}   &  \frac{-5296469}{791151461}   &  \frac{21991067}{2879864095}  \end{pmatrix} \times FM_7 ^T \Bigg\rrbracket  \\+
 120 \times  \Bigg\llbracket  FM_8 \times \begin{pmatrix} \frac{61238517}{45116128}   &  \frac{225559899}{607153066}   &  \frac{51147121}{37059061}   &  \frac{-37989593}{128386818}   \\ 
 \frac{225559899}{607153066}   &  \frac{156130678}{120318443}   &  \frac{-22323179}{722031602}   &  \frac{-43977091}{146307721}   \\ 
 \frac{51147121}{37059061}   &  \frac{-22323179}{722031602}   &  \frac{96301159}{62412716}   &  \frac{-59355440}{262826851}   \\ 
 \frac{-37989593}{128386818}   &  \frac{-43977091}{146307721}   &  \frac{-59355440}{262826851}   &  \frac{37095906}{353867141}  \end{pmatrix} \times FM_8 ^T \Bigg\rrbracket \\ + 30 \times  \Bigg\llbracket FM_9 \times \begin{pmatrix} \frac{51299032}{943423003}   &  \frac{-23567157}{242115496}   &  \frac{-40132328}{982022383}   &  \frac{-57585605}{156148897}   &  \frac{70141202}{710343879}   &  \frac{26226321}{617192501}   &  \frac{17652237}{66975773}   &  \frac{40663294}{263930763}   &  \frac{-17801055}{553734838}   &  \frac{45032683}{2526485627}   &  \frac{-34978531}{388686495}   &  \frac{-22016245}{390343657}   \\ 
 \frac{-23567157}{242115496}   &  \frac{18286211}{37406173}   &  \frac{-11099369}{471515405}   &  \frac{276355825}{207262693}   &  \frac{-141749943}{244118950}   &  \frac{-145361339}{410737972}   &  \frac{-263514511}{312090232}   &  \frac{-79747553}{126287934}   &  \frac{-34769277}{81695149}   &  \frac{100896886}{267060791}   &  \frac{16313336}{328420255}   &  \frac{64075216}{124666521}   \\ 
 \frac{-40132328}{982022383}   &  \frac{-11099369}{471515405}   &  \frac{13910773}{228370222}   &  \frac{37299072}{486182321}   &  \frac{10529531}{235155696}   &  \frac{36724093}{728717462}   &  \frac{-141909348}{1587634271}   &  \frac{-14033312}{1535449383}   &  \frac{64476351}{363649006}   &  \frac{-462114136}{3324787843}   &  \frac{34797050}{362830803}   &  \frac{-38792683}{565663702}   \\ 
 \frac{-57585605}{156148897}   &  \frac{276355825}{207262693}   &  \frac{37299072}{486182321}   &  \frac{2825680622}{701368569}   &  \frac{-156181352}{97402159}   &  \frac{-206579951}{223564406}   &  \frac{-480081582}{180277181}   &  \frac{-175945256}{95521319}   &  \frac{-107592425}{142867058}   &  \frac{43692619}{57467781}   &  \frac{53829059}{184819085}   &  \frac{123828521}{83566033}   \\ 
 \frac{70141202}{710343879}   &  \frac{-141749943}{244118950}   &  \frac{10529531}{235155696}   &  \frac{-156181352}{97402159}   &  \frac{56531963}{75045012}   &  \frac{53153279}{113861266}   &  \frac{121166279}{118863146}   &  \frac{81642120}{106709377}   &  \frac{67336878}{131549573}   &  \frac{-87812341}{176608969}   &  \frac{25942440}{589803833}   &  \frac{-86259003}{107207867}   \\ 
 \frac{26226321}{617192501}   &  \frac{-145361339}{410737972}   &  \frac{36724093}{728717462}   &  \frac{-206579951}{223564406}   &  \frac{53153279}{113861266}   &  \frac{125770865}{421812374}   &  \frac{58030376}{101431989}   &  \frac{50578292}{112008659}   &  \frac{68132911}{183241540}   &  \frac{-25967513}{74187081}   &  \frac{19060789}{287355810}   &  \frac{-84401121}{165160385}   \\ 
 \frac{17652237}{66975773}   &  \frac{-263514511}{312090232}   &  \frac{-141909348}{1587634271}   &  \frac{-480081582}{180277181}   &  \frac{121166279}{118863146}   &  \frac{58030376}{101431989}   &  \frac{239115497}{133655341}   &  \frac{88912029}{74076361}   &  \frac{88087963}{244716344}   &  \frac{-59151918}{146847649}   &  \frac{-40209677}{173502731}   &  \frac{-153164397}{160187710}   \\ 
 \frac{40663294}{263930763}   &  \frac{-79747553}{126287934}   &  \frac{-14033312}{1535449383}   &  \frac{-175945256}{95521319}   &  \frac{81642120}{106709377}   &  \frac{50578292}{112008659}   &  \frac{88912029}{74076361}   &  \frac{81604563}{95613785}   &  \frac{121048552}{281997723}   &  \frac{-87397855}{210827892}   &  \frac{-25877443}{270334612}   &  \frac{-101014911}{141146444}   \\ 
 \frac{-17801055}{553734838}   &  \frac{-34769277}{81695149}   &  \frac{64476351}{363649006}   &  \frac{-107592425}{142867058}   &  \frac{67336878}{131549573}   &  \frac{68132911}{183241540}   &  \frac{88087963}{244716344}   &  \frac{121048552}{281997723}   &  \frac{96027469}{119128850}   &  \frac{-67452075}{105972559}   &  \frac{93870775}{564506136}   &  \frac{-53688501}{120414418}   \\ 
 \frac{45032683}{2526485627}   &  \frac{100896886}{267060791}   &  \frac{-462114136}{3324787843}   &  \frac{43692619}{57467781}   &  \frac{-87812341}{176608969}   &  \frac{-25967513}{74187081}   &  \frac{-59151918}{146847649}   &  \frac{-87397855}{210827892}   &  \frac{-67452075}{105972559}   &  \frac{81152273}{150380297}   &  \frac{-30093353}{168331308}   &  \frac{72839357}{137303121}   \\ 
 \frac{-34978531}{388686495}   &  \frac{16313336}{328420255}   &  \frac{34797050}{362830803}   &  \frac{53829059}{184819085}   &  \frac{25942440}{589803833}   &  \frac{19060789}{287355810}   &  \frac{-40209677}{173502731}   &  \frac{-25877443}{270334612}   &  \frac{93870775}{564506136}   &  \frac{-30093353}{168331308}   &  \frac{38042359}{144600853}   &  \frac{-76380096}{302538319}   \\ 
 \frac{-22016245}{390343657}   &  \frac{64075216}{124666521}   &  \frac{-38792683}{565663702}   &  \frac{123828521}{83566033}   &  \frac{-86259003}{107207867}   &  \frac{-84401121}{165160385}   &  \frac{-153164397}{160187710}   &  \frac{-101014911}{141146444}   &  \frac{-53688501}{120414418}   &  \frac{72839357}{137303121}   &  \frac{-76380096}{302538319}   &  \frac{119291803}{105215060}  \end{pmatrix} \times FM_9 ^T \Bigg\rrbracket  \\
 \leq  0 $ \end{document}
 
 
 
 
-793304563444617796430620101668422850483941645179382276936500990809/1680631691556783548292111519232607619308052882508877606897106579338821632  5 0   1 1 1 1  1 1 1  1 1  2   # 2
-62193072961960428837572578606158434861482881615370904402074079/208429926017568470298621258045349438593843329065315516110437571624960  5 0   1 1 1 1  1 1 1  1 1  3   # 3
-12102495110580124236244947381937118291559771629067794289703871822627494604354627289636744400392818458131875992893503818439361400029563864543258067077/80394652664284839650346228157112848270740325605066299028386739424916916692733304554065209724780144392557842349262485488514862746503420681545805524453294080  5 0   1 1 1 1  1 1 1  1 2  2   # 4
-14473977635639463471744912966426874644496997248354674238221565288283706638416145941312696498423238896933460507871426586494160545470168311339820975224139699563573209761820487039741/6538063614209290441315358559078604193645122105220934752080231847189179371316230570817720011449942153788323245020464067673426452317905017130234527340143303245868694640636180573160734720  5 0   1 1 1 1  1 1 1  1 2  3   # 5
-42475895762349607274073311802730847276479693029609863188309154986683834496432945061678134389438608854853238934864762713319351/168183136623110810441156060360853448450656281901748215892316400023940855036584799203203764177366872898991337129933195397296113582080  5 0   1 1 1 1  1 1 1  1 3  3   # 6
-10297373604390540625765767187865801333008854183624722981793094910105397856161187203231374481212407/84769883340734798931918209348480829516492215132093602866782376861437937866491333443286813615655913259008  5 0   1 1 1 1  1 1 2  1 2  2   # 7
-13884694694649446413333218068159407570916687040621867247444611245959467016930148207877838313117795620108771560116617616569006371084357506359099258710114623628397195014407839/11183620155718579652412589794818513550428776975666150692342179436303581329292669261931205600176437692662202782831838366853513152858143092615394797136704573034529373882779372093440  5 0   1 1 1 1  1 1 2  1 2  3   # 8
-82430737162593531180213676941045581241191017540946209735339416438044496141177081556669340725823944773996608764010607381809602025555993337413890449839147117429/36872237333422778300559584923628129397482643509737046741579738248343552409740906297645437258558872555956062758727180240057115239114763718291796632831267319641538560  5 0   1 1 1 1  1 1 2  1 3  3   # 9
-97846708897757627979913856304301770852638217271632851709719358711403272450287031628711/206139539527011045672961139349665278363999865771690261867790929658104220677835989644612730880  5 0   1 1 1 1  1 1 3  1 3  3   # 10
-1127850642144581978125808586372780013344236081612301462322671938783423289504100952704411/176642228622391686283371737416354699665441795048283978126736929688866670744826537836544  5 0   1 1 1 2  1 1 2  1 2  3   # 12
-7675970718535875387545047474523676048814493664502795267716558258504483940113968414340592819166607101/2579062770681895075285614205457861970459981676212793930327743013666631151979918291998426464191796949811200  5 0   1 1 1 2  1 1 2  1 3  3   # 13
-1907956973501825874645512237743026906763208155307829945027374668918073/344587886516265977903186484922515834902283654919242188730969882783048007680  5 0   1 1 1 2  1 1 3  1 3  3   # 14
-136838759975241553743667249/151975791674249929121805838444620  5 0   1 1 1 3  1 1 3  1 3  3   # 15
-110998956852527763707488954325658349613525784732390928905318691684936668868893105959267681867803525313957/235453601960844586930744151964348543027687821613549747554710827591662765548118172105111470891053441413537595392  5 0   1 1 1 1  1 1 1  2 2  2   # 16
-1156596434920317937779618526835867203267591170648261798671784894226893467910573143671727603960121709210902585481/415253306579144587969622022005249797166973184439548400208516390283250011134891992279673194842870774372541399040  5 0   1 1 1 1  1 1 2  2 1  1   # 17
-1100180069139523212312874652282706228207324630780485546802701612158652932516153465900248100999411325568391296387948515691890393011741486289468218715002106769909622809797172428410570076866859259724058681348888351399215585197383/514575054837444603572996466517318260203840021671322773439309247060525269862930217120618166013665673275740930176829523662713934533736907414686590200164334582575338585054158166875795420661608536246211862989658758025228488540160  5 0   1 1 1 1  1 1 2  2 1  2   # 18
-21625355668114281807758480934724848964306173803423513588257247936045869320983625446171678726661946045603596264968972566899799500889531315330545828574464753513703196873825217585895846401726424725492014443340295056780988120640093048331747/4865079598823602515472879027934082155094507074965070851785011136960699834452542154839534263185780786877156774652802973433706940552878003081794291931525935478699958125667591469063475869504782201451432814451005023314288236343177647449681428480  5 0   1 1 1 1  1 1 2  2 1  3   # 19
-118900274655863031622144368571914379529196140872298030743787771688826722942620297743047423395272212607142252084054827931453213595705048156698602360068626259816945398668261808459357533912284184578547134241/51779265009765014296647042852526574420152978896775997240628835741389609446001432960966731856362617836135457956374415143359483007043630545670608168215143644234464375785813120610967378256208139002513981440  5 0   1 1 1 1  1 1 2  2 2  2   # 20
-32392795897031473846540148362302955758672358417538122493486624048770763843977616465903219064470633546013768073840616845885852703161294803248783646389695531/60648341669847061319028039956460586122495438432650377640581726021237023518831156313457784734183622059491313640412244203124200339082849100147603167562956800  5 0   1 1 1 1  1 1 3  2 1  1   # 21
-669457114082559525534490107379990107544916519595445936265975725614151853141589780762991066908830596385521790427858307402191125634428454492807490917930319524169482801736898742852242935611587290212663995923272988106738666895119439223545600571891485775427716975694487354162530572679956826379230881985144365946094832754654583004624784619963764214810037/261582778812127977539953976581811143561732262518534762200336937953979712836634364711070738579493494431735079341474713347684975222078438372657823328543186502938585939404231058412579582575089734836515550698409185601050749544390940999739166197171628979048743612554831804899923851241648997760434115559052561749698587752839121304122602027440610136803403366400  5 0   1 1 1 1  1 1 3  2 1  2   # 22
-4463150367134077945928017801876896894521609253345715887183004100220465919061776032080965371040073401300463830349205998698893181080876431223898144313998822948405962108735959390121162927949162158570940649990816281212514615626104041129606216721721411319348493665336941841296607160037213203178788546948689011004192040879099291629627/351579785083540664687987013175230871526619961232795845319415805732596975909400506154418549965149654376353164856825571554579985911352171667998516380291960723692327989144723635050622330453386501011999623378585271401589941457803522833008298267128628707395989588018436885611982448668802128521082486586926220969470428860510971360391987200  5 0   1 1 1 1  1 1 3  2 1  3   # 23
-5435265970536842102870386304335843470400862079286548024303129569612542429723965925265713748240440254791223332066730472141597679870571198266948031356807927574959693194464739138483233105271026476001771869160386604647319070786856664252059903/4245309285219391314858803044013069497971058780720812885248641240522361886038642695076157213876972802919231427084603787522049274363407644904399874219137151230892632981231212947596519717348805374586032418401267830723485905248491629117591833804800  5 0   1 1 1 1  1 1 3  2 2  2   # 24
-207630899495151359620194893907607693564530003827047414113942862222876175094082231221701118117239360575877563763941627817238512807320676301784177123/2137371903645539989941443037673889634102278071080420903050029486120383620092915413025864989724317029361417292999209189632072328570594956480751531919933440  5 0   1 1 1 2  1 1 2  2 1  1   # 25
-1769094103208121773185901328269705771785591204452165611136066583562844963307884000461927453856845392428192882680756460293677156102999938781642371630462052986769656106461476298511455511936886823413/3562592790226812302138347163212864312969041625418845952319282184335888584435567037954148765226997542964044409333276432171441048092520716750452469834853670839437203557003370470929044168730131736643502080  5 0   1 1 1 2  1 1 2  2 1  2   # 26
-542926622409423953322240005572888063692045065009410479883382680997765757286601207806911713641143099402373131820526605864797886281837123641867245437118276836777747502807168118910755458113340578162893368909/489620072863163642513376480217948121496906163861050677264149214340049915182248807364672264679945272709382431961291936574882943387643820357785734262284347739193651974361991124778681934532986941665032688820551680  5 0   1 1 1 2  1 1 2  2 1  3   # 27
-105966425888411332775304675820281999591365408831844572756341116237167730530490955526333251576674590213881416688783241/41486100612635569818849027384838069523376175359027340170377666825206877707916198603856847271350502921520296396343402823680  5 0   1 1 1 2  1 1 2  2 2  2   # 28
-17863087210560565861948088693610340793556851700070369629226659219672043106685973842976122840916179634938593281208819383996811733500418507629416941969081841881354272411714333589585735871919305871002972343107/5359672452674131906145292343094810474173242653368913029688739362417544941011947144393408953909527329692576857998225226441282621691358464283721569157410795409570553026040894439961821112452911548341461975040  5 0   1 1 1 2  1 1 3  2 1  1   # 29
-64909504196977225038485145748135652393597944626052467063768419061471905611341438253300542371937314852191053163676794715041391611102933629231750740948514091624736564814126506598774218436195060944271179769310483931691960666950017825740051225975495551405550086088847777176619663376086880824349274719216050819482970939150123346871149/17741221013171743268897084342744476048561923399930440897523744913335820625610865757009260985318290452919441722804606706844812032632306218970398128982709779164184747998786468576159607536941280092186812634196455020150169803085202815895819741500870869065481171826306414376744429283592210361169115162714800614909768559609296463181591347200  5 0   1 1 1 2  1 1 3  2 1  2   # 30
-1504424940066522114125829970937821870025982437852780551200397238337288968755015935344523310672963362533657768319812200340235250083927937059624555900274976711838187655508893777143812793830614313840200401594322156374793378666658300950283334392169904908964220011262074367917363734282296163421/358650690055667460999272492679724856797815836271528837114792070103914083077454053177760078790387667846499760399163226975752519216892171531200087750548499390680986186943429511381851740593603389069768073316418635844377030191564309185914093399677224004754212215154004123869392462536549335040  5 0   1 1 1 2  1 1 3  2 1  3   # 31
-22159362004504985837372268237980801467582017882946619249321166082000951843685581347842927825473646632459722272302563445676495986952468013796978459298706124025008119654362824584764433389243/2301110426354029800590746689322122107997384300070666391653340303823869047070122008108733566767284774901778871055554208885379084940904063140096893377547675270206383275955377578462045798400  5 0   1 1 1 2  1 1 3  2 2  2   # 32
-4848762224408981810901388448167847724473741902410042996506645522106494679220753338665641365111448751655021231787300898315248492299980219341/2505613204281004659725849753098443265556986945027544016182437363886878730235598645044945424882535977433394900403975811375039069981730006934487040  5 0   1 1 1 3  1 1 3  2 1  1   # 33
-3432279047499152392026628880450554551376992440934471141176538824396186880313050620986689976223375043601426786238784920155155594421936611505718812732999590883057935891451607209285237932723126699180782114290066710648593283239/937130345732143803666737943497658886584384563102869761715192577276694398794200050174970482326935077221165315106464089963969344410509830526510180718242472968617354349435472847638653051170618396324189009638740522341683136110264320  5 0   1 1 1 3  1 1 3  2 1  2   # 34
-8213711188122376561888086109793984846129134227985736924245199071045817127194717342654532762092306460346243552898093037865161195479078361498956123653078751765264551693/951233291675651590979032751278416894034903657362590476651955409006756864627470378720494160053708028224944492933242050818421000274685601524768193806974573792077943930880000  5 0   1 1 1 3  1 1 3  2 1  3   # 35
-8527489082698129553176561717346759929672281296962633002024867571674148796914263523056020167034223119365500120475466266444927767727918658538995120733871/2775917778797184969608172431988544567710574298400700237978355197558290778467738875149797099205748774464246685332223657494119502729015865148146684546640773120  5 0   1 1 1 3  1 1 3  2 2  2   # 36
-130703081582380490759051326175956615249392415724512641264942760286071464033081427366340535903893758190373929/97835923005981825171196771711157534344530237561254550839420611601387209633922138679107522337996977302815910133760  5 0   1 1 1 1  1 1 3  3 1  1   # 37
-6691366739031035456705729403036198239312949725203518417373092339684232888786395449889487896394112620067386151330342903278137922877647129063663484787920992687593911044087390039727995007800248480219297798039534740264541401535285513986729/2633496741657080502006224930820966880290629039899747649342238487794925444051501923964479690333751240196185188927051945120322337067314098645374073045321604608408295193808276546567343850284084843377830872230701487934760137175590135645897490432  5 0   1 1 1 1  1 1 3  3 1  2   # 38
-1244828638908535825320406102862230457551209771050108155744114828182366280873303587768126209412034126759700094994178846864877077306123021574767938447419541459438694510880905240990459838633826033/3789286094544991532717693272279910156638653465687230301174488894987868658644252361723056640094124835344115260590217511634076874184132975555291299536732127341391330600807756040957817292731740344811520  5 0   1 1 1 1  1 1 3  3 1  3   # 39
-1824187473942223352224516797208285947883680409147906484543457902248963187930691749599123517050749852746734820527650417835001800882628376766568175224459780983/1505677634874159338299094283973208101278487651084682579112038507627783243627518759021427582918036958104631216402895664134582459350636673573848034781535476593459200  5 0   1 1 1 2  1 1 2  3 1  1   # 40
-61990963445456971826561668901226929803718200968554168713630550217875184844403662103832891389833393899004362305238656702576249460137899884974631790416953466655281435470182479336122716808445489087559/54323182750770689917642810067465714158954998251567697994981206938187002993378409168186718930781049817682207403835212566513511523040496434467745141283290602079420529389217270016899526861394017216836403200  5 0   1 1 1 2  1 1 2  3 1  2   # 41
-666137931346630763351101489446407385418157292781137194550025210579035256943598430937352720949940784508225882997222160766488216667900371435170913736063372652749064292785330156698866009043825633898506794826155638323/342280543602423814400007151011502707524121213939771016823025787924666191325939042747324876919067104946927731474800976206040079644942605540049383781867788919076308442220477216334818105170479052554224116240355810502246400  5 0   1 1 1 2  1 1 2  3 1  3   # 42
-226373090267788793949362252088275301767992971729093826527647093361757321688178817223751389179317611677540922286728271794653838221333874903056670101364538445251260676334503092427996621806357353528662503/10478187001579245285817429394215907479512332841654402218739302741405452483926052665967696629718170417243730765894613183751696343032033554545210576538333993635634123666755252338587397732932160847207622246400  5 0   1 1 1 2  1 1 3  3 1  1   # 43
-11666068093939844466256593866302865528123714593832643207994222021372629323130421601637861245712488025058301795170903015381065544860486389671403232226627408321170393782111798185100655389033594251431611057847258040766690365550483362472730444036387570966264025556901590931460668939232308192162477555897698336701519/11800932211134928077546160296639377177526613138363314485437098805938445394634711947305487273463818553846187276548659739749441575073366059157109344004795430275882709670898886208704945686425852355546205899883905088659192708618006715326295263457694660419363835672720127728330101128762061472004588733678878090854400  5 0   1 1 1 2  1 1 3  3 1  2   # 44
-54928856274283766989992017867187594137738233526409971858765829066456578463817491338364804210841772986426306565200968574793609364617674264361552562366571094657440824307868021578999577594514002392246851046733178666328046799024888763535280527497807055609503725340666876315632109665879880489610776459/2571551127097904522193158308166377422529888983338541362823396695327101622901627347707552972115965379858540486125760391963856843852908052673719417730254167265590043841631913434371781762524992635931108304885320225777879796092591998308665658536770869599970132236258328815543934743470321168912868599398400  5 0   1 1 1 2  1 1 3  3 1  3   # 45
-438680000600705455584488269135751423274075035260820942036689296807672987451481116131496646143728254140875447393936440713693/154858807088278962980597978364489553172302089693814824752570220926748835341528620203364311079957623418226618660542014196841185280  5 0   1 1 1 3  1 1 3  3 1  1   # 46
-3036938906203234284678510513217374508209344103187228749432157669388492534369208937008346002461380924661377217650490319132265098765020828147781935891616561151559142914747609032590721858500838001849/8582600240046036067706233706968793822779922665655220315921658935666237878702915569287769178403241755314665342750994474528455096112637352172235113933400305291545840043681104150389482136720176578560  5 0   1 1 1 3  1 1 3  3 1  2   # 47
-2459339718441826287068320420073091709825985468084417815255329241253484295569706387744170272917749684364491715337615842422445220112978461284871871443177089/7909675512548780592598017870084493144588137962252393655647767373461383738066353769462189014076452122353652958169376457143268708619714004725281378459081118842880  5 0   1 1 1 3  1 1 3  3 1  3   # 48
-716049770401871600402672505350566087438749063388330990387358209804162706232297227391024988093818228120075875567053019/2958810639722045000178618669407401927521478743619741467412626583509110877939637841520854967657816537326741949220570980679680  5 0   1 1 1 1  1 2 2  2 2  1   # 49
-787645516201884149049859272369617028701601529191503456592091100209920837807764314182762867000565196758169446719974582946720533934641365796647048260196561151/7972132020728240710971245648406406678817158496479644722418757170743274633080369669497766612925752483684826784996827277721480034401077230582247800134979858758369280  5 0   1 1 1 1  1 2 2  2 2  2   # 50
-541958187833342294314982229680175828143436896943323863877342802315368774073383557406507708270644554517939535130173744518863344562233831696275292489061019605378219067165105209350250154830253487125962865623620140722241842456401635421209153/4420913658004222566372647784166381766424866267310735742189448000427616698718359933078845913573888937178520591281340421428438968509535974426525287377859142212622708209304094662189312768516398868939062727358313905335745440149774689391083520  5 0   1 1 1 1  1 2 2  2 3  1   # 51
-509544946309263066031528433536673225197392015822036506377305678949576179487793283768003880468732381953565977582622466261115929168853159858336575227922620106105830865694165060947174025915358002348238361255342372821133655770601337041692809817920096695871773218452835817203347032732372207775117/336263500408105898329221056634968534626898261801478942322508282778798259161033318131504787898018224351889105866474994933887369303847382167593719086817115276801475976977306770672336203098045790069952905933492432476384458866333665168270269242057000117772519838049561125831452893682460492554546708480  5 0   1 1 1 1  1 2 3  2 3  1   # 52
-652107435261026250294565820902201094536680797161300403847857095179120819240539009240658692838013122078406141275965317512906295147635866236112738312665824474199567496030884989/2737208513078488976947978707995364626949816186133877897421553954069437080152424378319764771891412586123554969946642068752851535657056912501885235851939462428379226016283333530484736  5 0   1 1 1 2  1 2 1  2 2  1   # 53
-23819185660580033299976756984102018802462485460052992285829981535871538255183769924188491082254391221306347415228828372169802329075151138779992962242742667662537931817817751810080825754221/7751158369565055938152919870536032650184818491392673368239008648769848398819933989243383609984492113057345807287554400236887431408781020013027082307257823440707698936058351682523926364160  5 0   1 1 1 2  1 2 1  2 2  2   # 54
-390530554808359446940083037602094560215139641471009244118562837638942051309389408788672277576278020518815895900642901266984034584439288727610478481013514675937000971571429938582818005400586521062701418759989433790313778050924250049154737172645474071876861048156619/767494055707780460576267904109817243595871247202585356037718415306055511428343258109200127692857687071715930210320988604786961826574743161001794587825985594339096652158949363298926986094734955835593834664744517764394218993619069986861168643413442861943479089598740561920  5 0   1 1 1 2  1 2 1  2 3  1   # 55
-25294079544091851414536029363122381514909201472121710141591499941600341306316219648614634451195067283780041869962771902952467731411480093195226950194087373868654377901378659692643253/89302872746793804054939130359563607705881532865650275429538780747285116828718138380111032176885436245298068594351121017267108418542321877259227343878914112661073094125979867387554598748160  5 0   1 1 1 2  1 2 2  2 2  1   # 56
-625297059839156439846623117750584527999056074963009383518908886391049893767135920235909831414759915614812877470923494295266567886959837339775724866855697391198399084193/1513399269755398363394098970029915348731685296007685881081190863088788262479031922355276878195280148595179401785167982039166782393260789335855315342285219933691101317420810240  5 0   1 1 1 2  1 2 2  2 2  2   # 57
-21192024032582666577352025468879871749901423050897805507791682689539590156674629900864445802325515105726197442398081001751971205670025411498425618599743089935415210673725404907953790647786377861043843057562454944808369294430685353779093563/1993943077936080251912082217483415941256689026010119060734309017948127108884633281723589277362055126833839825313420245687134904459325940409279533101284950164308011064297049289276589483148092345191403201087310799408105385076261570023463751516160  5 0   1 1 1 2  1 2 2  2 3  1   # 58
-81837851199623770556407803191514979503092709867928926360879777618912131555295993071405743499107871391968378526673417717828845331635822466826142281667268871864946867065826751715/41325866894200352597198397959837265205999637306081986880795154353669652797015888040457823889190518907198520840562280208340411447218870763056145044054393963849568686129003945162440704  5 0   1 1 1 2  1 2 3  2 3  1   # 59
-47741260098231432642375509642716735756792178460300461203309223883362754129879054943096807322021337353241355652350775068334517129746445655360900070629709442596028360915413632837822223360983279140709998621387148447862751053341583786210527985049410165952153333046713237729702473708952268983294287/15242746469982100336904510127468305820331738743936653475125653757149399520347937291232652419416812095677751928438668952586670517361588369943051067183318266801979627364929239689657995848728852727707224230309825416782653910595901842846625853696894051707418691070005813085042884641150869366124000051200  5 0   1 1 1 3  1 2 1  2 2  1   # 60
-15096588059436163423998124597721639794930416481074991326664405862251057394365113185296232591204554568872998142387925937200772038297338647037007081623647465863218094139521813802895520324860277020985016290179090125272090199116263856724455548363935796256726477725091398103287865281143813595312768721200926500267620251463/6037788479882637316980272917906979816715383454534789524795333334168658967212383552665587135585846938275529918690528962764883938365962727131824643613113344189300312664494599173743423623164901988285734261293945097015276189270962335443757000255986937294788767774448329963755019902475027067527077207780747193838398699313561600  5 0   1 1 1 3  1 2 1  2 2  2   # 61
-853119510993953318690204300171789638701927283955846265742605688639245088925879566140211480513426550317663111430176187146863629307231406798455139628085133036663569714519192050533049780706226292904863726813504884845433406645937061866403607604534743/450386336455488276266441710868982693117670028129147309701443913577700526987215348590670516048712056433906201175514848053030998552946740218367481391209958174428768932760589991880063171429972551188595780673458388583159290236384266822837346870941555097600  5 0   1 1 1 3  1 2 1  2 3  1   # 62
-43977894608767326856034197468207190620338722377149463563360779375792000767216710952950387181953937607001629779026024805162428116889984059566782856688129295635198082401587855198580992895867/43013240246753551595702594934962364934401043094611160423562753941484689737505773804351739739021676108591115684051778228725522714047842406504999320914824862312661641550170057447862909629922017280  5 0   1 1 1 3  1 2 2  2 2  1   # 63
-843769841786185481756388437258730271752573939118428320278195438504779077506324579901588963039072146271334261696203427750406537597637400174212946296609811102894025464306264115233673478222879246685179010554641/932722358416346897839481218846290544142980864242846350034299563511613055284050242113166415429704612947811595944943744850871845678791052761033663165675253449202024979702472547466317126080768864723249483130662289408  5 0   1 1 1 3  1 2 2  2 2  2   # 64
-996510862451559154057921820813209006707011310282423938981964946936250291817304202626687830142878715307215494348815261275769154126623316715010834629758793297879019995143173207920233866553169021473916050462461907778063926922503041671114010824402070675353/342608410110541758822338346447729010388987966151403538213960917066508597710959968004435513050171998811678589101543712236271525773609566397401138726071130470513339486413079762757318472512940408601790191031674897169004209139591924332217229352297027338240  5 0   1 1 1 3  1 2 2  2 3  1   # 65
-120774035962839117250584724022085124809852606779436698849709501054797423369934058453316339993740368573477306729743760717250824419986217779126238377178899/55954115320778540859514470590702408336155051442116941779032449593264704031296546819881362543596928619965830386913976070637027084881163305189420043112577761280  5 0   1 1 1 3  1 2 3  2 3  1   # 66
-22924033344363678060590693003921220632285349845805496873910687757458176488118728758034615412890256855087864055393274789409992864055644508542514048626664312327939270873/769840062960388003055182191986773444286145426635698638413305435076397103782895489926645703013057033697100382534695214682903221704327437727993992463967696381623458783559680  5 0   1 1 1 1  1 2 3  3 2  1   # 67
-82122906062129447540168413643896050787539673716209490429690683757842117477909434785147946356153930826300459268844900677681012097544364422860658702966421490536073822014281082894051325689585941379933318938027814581993/16603601189488195812048443733918024070593248971691684888585480690445915643925956126863239390659153938642631077147475947687726711204304366847575026538107899502839170014900727267053907998641837652892840632911879208960  5 0   1 1 1 1  1 2 3  3 3  1   # 68
-924237738280940999598724917310232005383204640908690072998201216018261323857761793602175677199488884654979726381719890978422294436103653377352168679976919738364122549784248145140199059463/366875337422300458999570968635835550228551802503549978774881377146440342262839057272621591881864871178513847786682611914725291712249110772951296083101024948956621650885610465830056755200  5 0   1 1 1 2  1 2 1  3 3  1   # 69
-133488475728755368276764065046206458802511789592294822799225068283794486898947993411746879380285072786532932940752010855422906171460915008061171217801200876862228906156054393068513894343177257380977796428042691169327648564159409/11163513050902759924377252185241587636485123316141482303605725754505564184002716868384499929011338481100738102523153370616017599608593981631671009777644083615549210129349339368708893944977251475377161546873593329190655405975194828800  5 0   1 1 1 2  1 2 2  3 2  1   # 70
-68969072351152687658422711989699351976806293991197991976640192426165760945988698611591398490162469570060205701790042314783637968948197409642614955104911788170187649126107489631620552611028600107117311396323615511177340762740343861604234128960061840399244270734685497853/61913695790897591959415962877919585172539405169122314015323142202817239804347209056661601064762788033002560828460796739476909512412147476126672466076666087650859433970774520294539832560581936731761315555919819510192474089210690295818933412858640952935918444871889715200  5 0   1 1 1 2  1 2 2  3 3  1   # 71
-233327766048466930457228857642927596283648233940553853832762543736301131864966899996133774646540086580419349252190013618056434160180830872774521690987147916113134233463883484901323615285120340939717639378271630262326416382152218556491977901720364889423763157754466990885762280653/559416429292068108971532702583195053773458203385283180039157058738934276568841191962070128442313990120191346622381825236887036795857656036821336848857526370045634941216937912095568045146115475440630149392639419490576910341650805943566242289032660859102517316781078621902623211520  5 0   1 1 1 2  1 2 3  3 1  1   # 72
-11158227605340622858284605991835171081373208118421407814971824051221717578101851966823767114126582041857455035353282935081141126329929313924813158777080284627569109491557344374489368786877291063636704797847896894353587378142368735188218927081751081/132958436920624899243709005149717003564239102524892127674958889366405953678971617110632450955201760170254392622553525751359475516028693933112353992753576684308549004616188790548942931531114175531658480240952557415671534716743647787448130717095244595200  5 0   1 1 1 2  1 2 3  3 2  1   # 73
-13835158973673842482485330859140502977670151571814033670884198092546809555405188745609778148994141153287561190791970387714970996659661113124646028229272301460104675281253684663790105924448661836158403404398645284931754787088627305262108254588822239492847/37292172403575420463120142602117452280434827201505989320039639519912772840356568848586430525352915640173964785113887923423405802251112419546943725054183140464511535115676473312496671959153597436579859397433056816487069616389154343271341540209174616473600  5 0   1 1 1 2  1 2 3  3 3  1   # 74
-1640224152107573185318379048173328213783975532658843868275416988552638810707291497635293706832550933898559444771261476901981460502710808319942967187024831281024628137528567893266879135166599029789766421686935510153395216576521610383102720445294999827841093697/657475617743404115439626804209387985435576851245625747477294096477029470135795167561676249720058495805693053721605455949738137138690115349187050301262234750036611413764692620547648986751849891493821276381324070857560079610955240087398865144800058674330929725440000  5 0   1 1 1 3  1 2 1  3 3  1   # 75
-28936886598977221925421497611539081828015632196522961228724373586705219962212132940542770932104453445102475416802720447409183935943246698606999460363251671374468408275593979576086250564705488710204031896627/191847753096925160308522837482149710064395625023964020349202772302165540067287178956687834662474970875689951364817755512341967396765026366179216447213509226328205645035340310079264331398410157709598087813529600  5 0   1 1 1 3  1 2 2  3 1  1   # 76
-252942456716480391243558066964780264880781904811701581137175317933790358689526189784274782640967612270241399475091104083934308769324174418199471354762529182832344777778921576114684155014318334493756422197510951/80293698384953202067930471823579809766489260606299023888846718877705028032285356067632335534990888186047616716841894248220301339515344274772763632246891079203992909101562228521428006522831895704619511747726593228800  5 0   1 1 1 3  1 2 2  3 1  2   # 77
-234416711795086659606033950396853471961102260240911081262665070619315836135227587567539800772553139475567818156873465143190243871302757956905545750190215142483961497357627364853045473616642851350544205586987919466034510779859065205008128461713643953333028388437186298405249/68444035640258355406138906249294772567007990952144145847546977639550253001033059450518951356574761997906792647807410575920093390802766508092114864386064554365509762670828183020923221543777596945690733458867629237382920364972780252067461924094645438079542228522644505886720  5 0   1 1 1 3  1 2 2  3 2  1   # 78
-460458904754573512165810181010236521357589955756010372876759766402301965573990431991570852490655457753534178085667538847754159422848561949090705021251190482559137006904913469119951375670309831554403606598191497053128656077296929784884121350747544271218078677310427991536099438339/98679169640351408042396255490017923156137695789648360753450257576855499750517096462055237773209588064193221502435067859404978251385184012823033924928118781880724275084813273439118107431786824864042003262345130844300831010468778218728291719305894885579002579209611123846786580480  5 0   1 1 1 3  1 2 2  3 3  1   # 79
-8112966770228337046492399942246266306654468639694282274771335885279003775358530391175228725486184651585374348448805479602700916427133831787662362444969190415097717836647918703839319595924731868585166660345442568901300225965662688256082792708070795599/26955215670865314792113327424795325073120847104283981822945195636527341220779435809090308549332195877412414238324595618448064318263483154371670169917689018329756027553543796998765883941155964543889793584021570429881893727489998159988089158685580853248000  5 0   1 1 1 3  1 2 3  3 1  1   # 80
-7439812655768444991143017013193120392708369988610809617563531281940035757787257803176442371218941819493595427921169883059353071984372915560904406336859828884945805749988837587467146535564216046162659845215062374385674987872162128549/5119285435534075518886659555149796078626280240396524716399694038144272886634196136000599731711661960233323565454804813237048454781978788460359744340180329259621348169779162169754731817790250056920928688419721024503138571686982451200  5 0   1 1 1 3  1 2 3  3 2  1   # 81
-365992060156465824732276089096054768113737497714372907514843354058722823517140839044964617852345649384369649215729749215814170941832973678783111868694691237470335182002540285088345135238543085611/305471947516719049235293616929605373256420284748880687763144257331651733280923557441583117117220876559946891683632228703745398817294565008983907832304435700610683761479813501416590587340668272640  5 0   1 1 1 3  1 2 3  3 3  1   # 82
-11535573945020316066622561539430644684304501439317337314996587494115969519449390608327537767903079/8008501363160010805964285400474424893381248374431646659344889284955227882884382153550192946966714908672  5 0   1 1 1 1  1 3 3  3 3  1   # 83
-2337146660747112190481743940690499891913956538060386202653651202672658967444652721325380334136165644499285587753143004226466581869541418263445199551591741403199634021316248371926946214467141867572143918525019319230955350359047176502021721/1489357824900870772265931913058832133746578933882870378882788493344380085013740238906689332398404497611290958215875252878786799109530101078515462605056372830444721391948795004451863089609865747069063395152946881295747978801703519518720000  5 0   1 1 1 2  1 3 2  3 3  1   # 84
-191534186741618482385553605158479552635613536021841400662814889601671342191336860898829005965133589038413446421279795741653468084182727871865394675429299809311297/34974681001778772456805458501120109679682944057711968861063116163941845468094258565292968199165568194925051111672026616076686606731493779374990011624982245298667520000  5 0   1 1 1 2  1 3 3  3 3  1   # 85
-16261800208735020041260857748277613145797349363970864637869422947464834675307220879664815772515730417004546787258827729049410736458213627132701/18923038089218913208838771075263900805743177772068018994362699504213381124486344201549417232004920386998437553112653359737027506990391512154798817280  5 0   1 1 1 3  1 3 1  3 3  1   # 86
-377925731454120759375296314431798068635868409787240577336492182973958552355888690567474036101321573988025631698051796236602741672887382358075359499840741444992401727627920243627679/84281122109891406801863229304409502067619504902546565551941179792933330654648668114421129909918023411168938909780550466679414204366423121969007028839219067181242546236470003141233868800  5 0   1 1 1 3  1 3 2  3 2  1   # 87
-134092313723567921820066323165379627930652423249057507724918485128278098386014416421263946691858397496827585138741727346013787246322917190165147477922366453637833675803493158277531072736492934181042448212208488740293/32322404346759916733555290917748679502882763500058333670836594176033641320361999921310002607275715924438280749031474211433964974026532719413916832963267628945801128456268715745069274259033500777778525093740066897920  5 0   1 1 1 3  1 3 2  3 3  1   # 88
-23940384485508432994474070068403899665513340441636841098284708954868578116107396526812604445189222515169428002978140241541/46875715581689057902427339734070860403497226400685553982523346603222366510990624417686663266359329492307339831537417737061007360  5 0   1 1 1 3  1 3 3  3 3  1   # 89
-10955803987330562241184312620305938875953368460309696474108194624652455027797342789280131585387601394712025113057371754820436597331856902365201608992368027447/3084715000897392108695848922964719805562597888889135977255258756448062785087507524075539642401096638678772268908569716894582255623449832755227040681329514344611840  5 0   1 1 2 1  1 2 3  2 3  1   # 90
-47608598698902849/127232137971348274610390110830592  5 0   1 1 2 2  1 2 2  2 2  1   # 91
-1704192317822181499726843231669487070197275/17978172511217430260254975126363490853715182262160130572288  5 0   1 1 2 2  1 2 2  2 2  2   # 92
-181919239215732105419186052066902418928691949403392748857535537546826260998273192518359947760096148594785927293317980077298235965754502698647657434105929489917/182560013911956371210662036738238436369988700930873373898812888295862976149198456542056113899288713509283702500246069307884186952489558227588081781095194951680  5 0   1 1 2 2  1 2 2  2 3  1   # 93
-3968397147435550836184295974294122946263780333658685076789097220904448258680839703880407833617829047235747757368513095013101674560477/187808642799564855747169646571125982512151554210901175913787335107298919396935035499080293324714904959444417480121868407710405576747909120  5 0   1 1 2 2  1 2 3  2 3  1   # 94
-8915080965192772291953153332940306573857170338240091018771524823630846171/1173317731477951337676296294413998156476185123085557561707554929825484667617280  5 0   1 1 2 3  1 2 3  2 3  1   # 95
-717937749663508347208031613788363813614996219807886136442740997099088894809716611188053073659300563235329094187/91189063492512365491552317254842064666830382592117427614648678641997577697661036411311231247469075525058857166438400  5 0   1 1 2 2  1 2 2  3 3  1   # 96
-538253587153476012776617029334958743456764978584972375157580991834515479973238575507681998049087604100981366750993333834918963738203702760419875829295293945/131208629617380618591027596060072366431543852510510650291226442474972289644772790594868850459097949335408710796843572348178749033308393664117960495989784576  5 0   1 1 2 2  1 2 3  3 2  1   # 97
-10270828462458371709834854147587542166214869388984703474788146785130398074886237143820338865164676774285750171686890631481375448050604857603167575900443009594021506830711656049811551156500092383/3567826139980593261648420819327573366537790584676388030168535844716096767337081033192076173448792134575063148533720108310300660053865325460565069679122232931435938609697288880615342208135987200  5 0   1 1 2 2  1 2 3  3 3  1   # 98
-189866348657524863983341169540358545034259953108217272796494606821837499864568604371275844501449247362834027423718691527511251331582477526713/49124217321224579564067376502701609475885736918712426207246566109681870527644524861452639818047976082688719417377568813027277614669606420480  5 0   1 1 2 3  1 2 3  3 2  1   # 99
-14750345433715014435741572044418597571565692490223322642457951696901824834345425521538824174982139831064638463867/2439285037758165153054002500594918908250440917627023906738206241933697230638374384515085348266399701133852409856  5 0   1 1 2 3  1 2 3  3 3  1   # 100
-3629628660592038493208424614493963320593240576675870331266899446994549977063628774142157350707177374191359350497/1492289555376652602883942849908656115651732167028846603806621298073878456374995268963714655074145598883159115269406720  5 0   1 1 2 2  1 3 3  3 3  1   # 101
-4543456468601263187233845593139693634482216050464121192437538414777207872309945837708481877570535078029395878851977360846443/1590656897224332287646066218345513581234350958478666801306938529552399016347341181192309340702872988222672871022453273395200  5 0   1 1 2 3  1 3 2  3 3  1   # 102
-1198331421840370844795381390398235324325271260075265296619520853847089110251302029641781648471801283977/404711042127438520673033386139332745626652953362609645852084977398354541588100259733389581659186135040  5 0   1 1 2 3  1 3 3  3 3  1   # 103
-150966254253656472512336538398210478551384296963829/145353683289632464058048150575707924774403246792019804160  5 0   1 1 3 3  1 3 3  3 3  1   # 104
-1928979725424290195952079810439374948747768315204106975231787310143476741512109490366846358344149018405805343159980229890863165872475521022354102192145381814715329/4759221181912170238729016284418365480912215585130278416945301206240290650072084783012434932227476561542331165143787616799784509218050511228253211086240884402444073697280  5 0   1 1 1 2  2 2 1  2 2  1   # 105
-101299125333459587412879733449993503951687528822661077541121774460337540925403934062704661468034599260972909363662921800240371956706949009899059150922322977/240074173361194731590717562889390444087083137479913967349551655434203093414741511112254856977097032205097193631437165818583835298642267286401986306058215143505920  5 0   1 1 1 2  2 2 1  2 2  2   # 106
-5487416474757597920387274337787906315507309507638713604180129811852115966534512867959211839268144499953983830157016660943338351916941014571489/5953121344345860275428184660949748972886687170725063477348882638436345159118938042967918941227208630487089238444368595859985378805602171346621562880  5 0   1 1 1 2  2 2 1  2 3  1   # 107
-23861678900369065344784347182442710027894425449004114493276327969511354170063933/5692456795082015254431331472349289201085051805249777137748813023700456667409389977600  5 0   1 1 1 3  2 2 1  2 1  1   # 108
-1495381479705038530266068361666405547288957850355141592961846735392468792704907560503313596505167072439280339842228570500444169553239111908556797566830198963919526110416419795549/109359053241897430926007848096544932767372759038742199672661009142332158734709355106812563735077575897511408138403076193830681135545519762760516185454371966466996878418752132297523200  5 0   1 1 1 3  2 2 1  2 1  2   # 109
-60596656203543449378321775811664958100180135277195246384833859532323818206633126696546970247089997415983977342611971799702837970680514922361250243808847227/29725985470496203977177906338704719806002177147426024702783894970702317708272044467971220981496436669061570817812647694626653856180677454896745887527094294937600  5 0   1 1 1 3  2 2 1  2 1  3   # 110
-497831793151529270792011593981093106369879552931405660042264461254959217885193579699531905269080979643571640221395526821395157823957329381663592790126841683643774447998951907940464607/600759045016324462962798959594414100456957168442819113619064378367723262631679039223559106906539843068456276599700446069918554839338524643809643968652546332019184457414756749048900956979200  5 0   1 1 1 3  2 2 1  2 2  2   # 111
-4463488057508049052266104277093297474488796803837171590932287846511/16750759741587092153300050928631953971286100520170402505973112329568518144  5 0   1 1 2 1  2 1 2  1 2  1   # 112
-6951062657134843009405048355707631360815774611399095597437219554676649608554082920328078629212829916235630843805847830764139869/1416668231190122336397808158051339312984693263044763826248924536562405574081698211724831428024414074957735964323685319022730144645120  5 0   1 1 2 2  2 1 2  1 2  2   # 113
-2045575869955555154483439498725367551021884053127869528725328568099944305063663104913/1025820921918493666999511787603172248901899973503549486014147408599557564995953754112  5 0   1 1 2 2  2 1 2  2 1  1   # 114
-2316973233866695067638117906252666808313206691281631953927509835876475919750898726632214175964776665477449382102921748786942524283728563814945783/297093594221928029596129710556930985354178298903666803461863627653474772098675934406182695160376104606151597397020703109506007354848612062330880  5 0   1 1 2 2  2 1 2  2 1  2   # 115
-17046845695062707078087679111807468008470320328273506572841884174343762362106367011953627133782489576350541581661508097697819568732523232210319000208783125871727213827983447131/27267555733932247041578775383636627926217432404707648145474831312806125028961967464828564888356639937147151676269415185789675808191424885711649372317775680696974120753411570081464320  5 0   1 1 2 2  2 1 2  2 2  2   # 116
-941997382665773650332246079543838928657614559173773774032736494443408806043678370911801359426212174062798736740924621744256894983517572214158345862093488325627514185510671/8431551677538616780468751158616535614552422116273592784742707527860074881380129217273518335353004960629829758265479842169686098545070802533857617885436629530583816764129280  5 0   1 1 2 2  2 1 3  2 1  1   # 117
-73969514214570659817133441996698086043345937448202339119361032916962827875820639719543816073630429680837186676655107584819828324510537028931625089140311844525658935048877062310251929232834011164196310317463830472072373129399131/398583912394789041047771633182251587489006272606085273659327435428235778976995187703145877580824205964017682014459919888791686419115267563727515707598209346703664857142790552961954442398939270708007854140107104338681184638730240  5 0   1 1 2 2  2 1 3  2 1  2   # 118
-996328311334425046276870909806736780526208938633530420652524179437202472797858779775086132042689370667010885930158599729572317331740645510093658357/268239663291108393833999645887324007625533442109823525068554173684773060887156275195451261772310409944031442690315075218256152321305189475051190930636800  5 0   1 1 2 3  2 1 3  2 1  1   # 119
-3320565544717759057630769740148960072452878789955620902279397447477347678793454241755168626740172230822621464583769451030613041431057133380696523/90690697123544059965766719429635917018953648334497688094564683787716328760636735548588021360206663823448658208934925078446819186440175251419419377664  5 0   1 1 2 2  2 1 3  3 1  1   # 120
-21933922057371235982294103068458444973817238652144486830961461801551633824976293375396199515087048839322394161803952794093502433/2030584711417686913360938090428379625191622668439745932401558214755642321779313375023829532205736084483290979246374585996718993571840  5 0   1 1 2 2  2 1 3  3 1  2   # 121
-18254673783262224686171013607462497101406037682737845042006722717341174613120039681057638497447847899599631128908436816572433/335321965335743991905701057111019335106202524150369452795507585235966999915827753680557078223868471054555824513164332184371200  5 0   1 1 2 3  2 1 3  3 1  1   # 122
-851463367116049970343649717245382913011331938932784953820139997477048411268636774854395651458302490771949/403355909573233697460155404698816846985292437422267364924507528262413792878740621410340217371937132177449287680  5 0   1 1 2 2  2 2 2  2 2  1   # 123
-54929430055263982998814116663987510310425965490321299425202639941119967822174901130226937061636849668734882247630891806337000639864158706566110322347657357342280759815703091360291554215112831/5258931002054135835879683717266571889114694309964990531230504548587493638220365647663588572185548910387888285500867123693745566130255557434343263097550457537158850648492979885086895893381120  5 0   1 1 2 3  2 2 1  2 2  1   # 124
-23052281757591513358133923770096144494807474696411678648100765372371459457873350570918929296779153666335492502243999525363726254442320392451751516785630361002360379460769761059530799348974547525352442394512056821/2420864008753673937491499176361039464786415716799706655608626137229227959936807529814530724305831029997299219740422792053654236987683790216127829598384599613792104585411894336923271768202027062016117334499228280422400  5 0   1 1 2 3  2 2 1  2 3  1   # 125
-17891008131259558238142392541806182450964511714216380412104181498050811000456697248754571565504819378691538469333862188792020655571492402572530027/811806034444557305548576376118142837739083323921563713541424824047482238545835019766341083095558923588713816356179449837529919502337433655050240  5 0   1 1 2 3  2 2 2  2 2  1   # 126
-834532770062889443032479021281121758267247943105485528566297247556989453523661287005975000741462693338474800162083611926936903043497454703093205648219849/201797443658671476637726747163867459660024396382598532578925768562435572557270788236591151854960475697933060890091263266827764233506869707803953589125120  5 0   1 1 3 3  2 1 3  2 1  1   # 127
-241977002987890999446340633534682981627620945209921487437263878091815605196601481808737186387514364557218827211576966110833947258911802442254883/16399900907937427970075644123611057707780697919079913984506919008331258196860781723506769490433254286344757458654863934875992618865687228936523612160  5 0   1 1 3 3  2 1 2  3 2  1   # 128
-22407191278421079773154367847206237781904007869055402743502961918582499446279635818352545709660998139639942162287519812775203/1124892501912013844748736349896165259974115736494666578844995462025629928638525441240473294728791840664771472746998533554102599680  5 0   1 1 3 3  2 1 3  3 1  1   # 129
-4351249050644658384952490233343263421420741727879798788186274783723113561803933456407339746620782152264941295127397/992085415442939061024874893150779209817754775042142741244549208508356597240465978116268338815680949569939010503468646400  5 0   1 1 3 3  2 2 2  2 2  1   # 130
-39709684426731396799717306732252914959882035617119978395/15454410069017839452674540680883364808942028494214360765300736  5 0   1 1 3 3  3 1 3  3 1  1   # 131
-1162262612321620829818507454113907006260987/1627288465998018549490062932408889900425964275518326964224  5 0   1 2 2 2  2 2 2  1 2  2   # 132


==> anc/Certificate_flags.txt <==
# The following need to be added as forbidden
# 3 0 3 3 3
# 3 0 3 3 2
# 3 0 3 2 2
# 4 0 2 2 2 2 2 2 

d fc1 =    1/2 (1/2 2 0 2 + 1 2 0 3)  -1/9 0 0 
d fc2 =    1 3 1 1 1 3 + 1/2 3 1 1 1 2 + 1/2 3 1 2 2 2  -1/9 1 1 
d fc3 =    1/2 4 2 3 2 2 1 1 2 + 1/2 4 2 3 1 1 2 2 2
    + 1/2 4 2 3 3 1 1 1 3 + 1/4 4 2 3 3 1 1 1 2 
    + 1/2 4 2 3 2 1 1 1 3 + 1/4 4 2 3 2 1 1 1 2 
    + 1/2 4 2 3 1 1 3 1 3 + 1/4 4 2 3 1 1 3 1 2 
    + 1/2 4 2 3 1 1 2 1 3 + 1/4 4 2 3 1 1 2 1 2
    + 1/2 4 2 3 1 1 1 1 3 + 1/4 4 2 3 1 1 1 1 2 
    -1/9 2 2 3


d pbA = 144983984/14378821 
d pbB = 1798624175/30334136  
d pbD = 1705817593/3530887  
d pbG =  3744893447/3786456

1 2 0 3 

+ pbA 
[ 1 3 0   1 1  2 * fc1 ] 

+ pbB 
[ 1 3 1   1 1  1 * fc2 ]

+ pbD  
[ 1 3 1   2 2  1 * fc2 ]

+ pbG 
 [ 1 3 2   3 1  1 *  fc3 ] 


+  120 [ M mf 
2( 1  4 3   1 1 1  1 1  1 ) -1( 1  4 3   1 1 2  1 2  2 ) ,
1  4 3   1 1 1  1 1  2   +1  4 3   1 1 1  1 2  1   +1  4 3   1 1 2  1 1  1 ,
1  4 3   1 1 1  1 1  3   +1  4 3   1 1 1  1 3  1   +1  4 3   1 1 3  1 1  1 ,
1  4 3   1 1 1  1 2  2   +1  4 3   1 1 2  1 1  2   +1  4 3   1 1 2  1 2  1 ,
1  4 3   1 1 1  1 2  3   +1  4 3   1 1 1  1 3  2   +1  4 3   1 1 2  1 1  3   +1  4 3   1 1 2  1 3  1   +1  4 3   1 1 3  1 1  2   +1  4 3   1 1 3  1 2  1 ,
1  4 3   1 1 1  1 3  3   +1  4 3   1 1 3  1 1  3   +1  4 3   1 1 3  1 3  1 ,
1  4 3   1 1 2  1 2  3   +1  4 3   1 1 2  1 3  2   +1  4 3   1 1 3  1 2  2 ,
1  4 3   1 1 2  1 3  3   +1  4 3   1 1 3  1 2  3   +1  4 3   1 1 3  1 3  2 ,
1  4 3   1 1 3  1 3  3
 x * mc 
3252532404407473/24725884330250272512 , -4994402/5705139511 , -6672091/1726144952 , 1807541/6510205239 , 1415679/2134165562 , 1350217/169174820 , 505708/454354681 , -5874504/4751644703 , -4217463/1633443673 \\
-4994402/5705139511 , 7967342/1367466895 , 9792961/380669139 , -15152997/8199649685 , -11308984/2561585259 , -40638307/765038294 , -12528681/1691459452 , 19000763/2309226622 , 15116782/879695977 \\
-6672091/1726144952 , 9792961/380669139 , 78925832/694835121 , -3373917/413483911 , -19895723/1020646469 , -70571261/300887470 , -12933981/395478388 , 12760187/351221655 , 44955560/592496633 \\
1807541/6510205239 , -15152997/8199649685 , -3373917/413483911 , 1915523/3267698087 , 2804394/2002732279 , 25627542/1521045157 , 4526561/1926962680 , -20000728/7663627849 , -10568282/1938963017 \\
1415679/2134165562 , -11308984/2561585259 , -19895723/1020646469 , 2804394/2002732279 , 20500367/6127949608 , 27877903/692611964 , 6579101/1172173282 , -3772145/605015988 , -28019741/2151890241 \\
1350217/169174820 , -40638307/765038294 , -70571261/300887470 , 25627542/1521045157 , 27877903/692611964 , 47873366/98851551 , 22483394/332943775 , -73615897/981317922 , -43675629/278775934 \\
505708/454354681 , -12528681/1691459452 , -12933981/395478388 , 4526561/1926962680 , 6579101/1172173282 , 22483394/332943775 , 12827452/1361822265 , -12436009/1188865946 , -15740179/720510153 \\
-5874504/4751644703 , 19000763/2309226622 , 12760187/351221655 , -20000728/7663627849 , -3772145/605015988 , -73615897/981317922 , -12436009/1188865946 , 8761263/753951755 , 22723034/936331815 \\
-4217463/1633443673 , 15116782/879695977 , 44955560/592496633 , -10568282/1938963017 , -28019741/2151890241 , -43675629/278775934 , -15740179/720510153 , 22723034/936331815 , 21333224/420917843
 x * mf 
2( 1  4 3   1 1 1  1 1  1 ) -1( 1  4 3   1 1 2  1 2  2 ) ,
1  4 3   1 1 1  1 1  2   +1  4 3   1 1 1  1 2  1   +1  4 3   1 1 2  1 1  1 ,
1  4 3   1 1 1  1 1  3   +1  4 3   1 1 1  1 3  1   +1  4 3   1 1 3  1 1  1 ,
1  4 3   1 1 1  1 2  2   +1  4 3   1 1 2  1 1  2   +1  4 3   1 1 2  1 2  1 ,
1  4 3   1 1 1  1 2  3   +1  4 3   1 1 1  1 3  2   +1  4 3   1 1 2  1 1  3   +1  4 3   1 1 2  1 3  1   +1  4 3   1 1 3  1 1  2   +1  4 3   1 1 3  1 2  1 ,
1  4 3   1 1 1  1 3  3   +1  4 3   1 1 3  1 1  3   +1  4 3   1 1 3  1 3  1 ,
1  4 3   1 1 2  1 2  3   +1  4 3   1 1 2  1 3  2   +1  4 3   1 1 3  1 2  2 ,
1  4 3   1 1 2  1 3  3   +1  4 3   1 1 3  1 2  3   +1  4 3   1 1 3  1 3  2 ,
1  4 3   1 1 3  1 3  3
 x^T X ] 
 +  120 [ M mf 
1  4 3   1 1 1  1 1  2   -1  4 3   1 1 1  1 2  1 ,
1  4 3   1 1 1  1 1  2   -1  4 3   1 1 2  1 1  1 ,
1  4 3   1 1 1  1 1  3   -1  4 3   1 1 1  1 3  1 ,
1  4 3   1 1 1  1 1  3   -1  4 3   1 1 3  1 1  1 ,
1  4 3   1 1 1  1 2  2   -1  4 3   1 1 2  1 1  2 ,
1  4 3   1 1 1  1 2  2   -1  4 3   1 1 2  1 2  1 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 1  1 3  2 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 2  1 1  3 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 2  1 3  1 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 3  1 1  2 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 3  1 2  1 ,
1  4 3   1 1 1  1 3  3   -1  4 3   1 1 3  1 1  3 ,
1  4 3   1 1 1  1 3  3   -1  4 3   1 1 3  1 3  1 ,
1  4 3   1 1 2  1 2  3   -1  4 3   1 1 2  1 3  2 ,
1  4 3   1 1 2  1 2  3   -1  4 3   1 1 3  1 2  2 ,
1  4 3   1 1 2  1 3  3   -1  4 3   1 1 3  1 2  3 ,
1  4 3   1 1 2  1 3  3   -1  4 3   1 1 3  1 3  2
 x * mc 
6547267/493646009 , 14231464/426159853 , 50190829/1070857663 , 39759671/391277003 , -15634301/1278086579 , 25006925/555543371 , 21664235/867541018 , -28233895/529429269 , 8295419/1135148023 , 31353513/694311763 , 15195165/530769992 , -64422541/2218085541 , 64189030/631292671 , -10400463/937776847 , 29295041/1421536757 , 3295841/5389975568 , -5892323/2019353024 \\
14231464/426159853 , 6465181/76728956 , 64288552/546749767 , 34226283/133730288 , -74865861/2426619179 , 53069252/467083799 , 40059814/640706215 , -32198126/239783865 , 33285464/1793663065 , 85603493/754034786 , 24395681/336775057 , -15605662/213453071 , 60198224/234820443 , -21007373/788344692 , 28023021/525235787 , 439505/282077337 , -5720483/773326897 \\
50190829/1070857663 , 64288552/546749767 , 63364129/342577819 , 66173466/175680719 , -18759939/458787614 , 215188905/1397062568 , 26054503/248618072 , -16976095/86387141 , 12839866/711006417 , 67880379/386377528 , 38808995/418572506 , -20188271/195078042 , 46806455/129992816 , -48830350/504817919 , 9389681/573716334 , 9477951/7134562499 , -13982036/1619306617 \\
39759671/391277003 , 34226283/133730288 , 66173466/175680719 , 468409787/588539317 , -30056491/328147110 , 26049858/76447069 , 57743949/279720281 , -67435846/161933079 , 31988535/654641926 , 144900535/401212999 , 42584003/200744210 , -43882060/196520651 , 109452688/140194853 , -21167693/154195323 , 38551229/360263039 , 18134742/4616818393 , -14357929/688106443 \\
-15634301/1278086579 , -74865861/2426619179 , -18759939/458787614 , -30056491/328147110 , 15630601/1351554371 , -73067497/1734506158 , -11714669/557038108 , 51364665/1065405917 , -10972114/1428810627 , -15202451/382917465 , -4866272/177430497 , 39636235/1485349602 , -36667955/391384318 , 8741221/2672697613 , -6067918/234872681 , -2308280/3472875967 , 3996313/1380879643 \\
25006925/555543371 , 53069252/467083799 , 215188905/1397062568 , 26049858/76447069 , -73067497/1734506158 , 69027545/447486133 , 17698145/219991637 , -30556659/170636927 , 22841174/851819967 , 23621735/158277011 , 36167416/363358783 , -19009729/193284288 , 30043436/87018085 , -15719951/694515974 , 30251179/356324771 , 4888023/2132259631 , -9692837/936149469 \\
21664235/867541018 , 40059814/640706215 , 26054503/248618072 , 57743949/279720281 , -11714669/557038108 , 17698145/219991637 , 13972713/228320780 , -52458097/488749732 , 17940899/2526842071 , 33411046/338046195 , 21910291/469344449 , -14062673/253780243 , 32110328/167136375 , -28075677/400289461 , -11742727/1226021659 , 2112301/4815771642 , -7304131/1799694665 \\
-28233895/529429269 , -32198126/239783865 , -16976095/86387141 , -67435846/161933079 , 51364665/1065405917 , -30556659/170636927 , -52458097/488749732 , 25978769/119170807 , -20056447/767792032 , -92780174/492219279 , -135173089/1209331642 , 22992931/196291390 , -113165527/276319199 , 27170338/396260403 , -61371189/1031379739 , -3609778/1709325329 , 18320693/1658399912 \\
8295419/1135148023 , 33285464/1793663065 , 12839866/711006417 , 31988535/654641926 , -10972114/1428810627 , 22841174/851819967 , 17940899/2526842071 , -20056447/767792032 , 11269832/1574495995 , 13741078/747356913 , 11712161/611489928 , -5780165/369068128 , 38503971/691419676 , 32069355/1886112572 , 25844289/758334611 , 7650297/11395314620 , -4535197/1988087074 \\
31353513/694311763 , 85603493/754034786 , 67880379/386377528 , 144900535/401212999 , -15202451/382917465 , 23621735/158277011 , 33411046/338046195 , -92780174/492219279 , 13741078/747356913 , 25815110/154232893 , 19859266/219152119 , -263167004/2642325273 , 49344825/142115536 , -2138885/24961344 , 19817483/850451449 , 2775257/1998781006 , -7751202/906432533 \\
15195165/530769992 , 24395681/336775057 , 38808995/418572506 , 42584003/200744210 , -4866272/177430497 , 36167416/363358783 , 21910291/469344449 , -135173089/1209331642 , 11712161/611489928 , 19859266/219152119 , 26854273/408980983 , -30726671/493041952 , 63985931/291492232 , 4282799/3522056643 , 12430111/179162586 , 3882135/2305502428 , -8604669/1221430075 \\
-64422541/2218085541 , -15605662/213453071 , -20188271/195078042 , -43882060/196520651 , 39636235/1485349602 , -19009729/193284288 , -14062673/253780243 , 22992931/196291390 , -5780165/369068128 , -263167004/2642325273 , -30726671/493041952 , 33758775/530462303 , -18092888/81245289 , 24519888/914351849 , -39977053/937422780 , -3635648/2791223347 , 27698247/4385319095 \\
64189030/631292671 , 60198224/234820443 , 46806455/129992816 , 109452688/140194853 , -36667955/391384318 , 30043436/87018085 , 32110328/167136375 , -113165527/276319199 , 38503971/691419676 , 49344825/142115536 , 63985931/291492232 , -18092888/81245289 , 57854027/74142184 , -26613756/304998443 , 52321156/334864723 , 8226979/1767160070 , -13784063/617211104 \\
-10400463/937776847 , -21007373/788344692 , -48830350/504817919 , -21167693/154195323 , 8741221/2672697613 , -15719951/694515974 , -28075677/400289461 , 27170338/396260403 , 32069355/1886112572 , -2138885/24961344 , 4282799/3522056643 , 24519888/914351849 , -26613756/304998443 , 60045361/332627665 , 31420079/208345638 , 3454518/1756748963 , -3050963/1195848069 \\
29295041/1421536757 , 28023021/525235787 , 9389681/573716334 , 38551229/360263039 , -6067918/234872681 , 30251179/356324771 , -11742727/1226021659 , -61371189/1031379739 , 25844289/758334611 , 19817483/850451449 , 12430111/179162586 , -39977053/937422780 , 52321156/334864723 , 31420079/208345638 , 26594488/134569267 , 9655580/2855461913 , -14260911/1508345228 \\
3295841/5389975568 , 439505/282077337 , 9477951/7134562499 , 18134742/4616818393 , -2308280/3472875967 , 4888023/2132259631 , 2112301/4815771642 , -3609778/1709325329 , 7650297/11395314620 , 2775257/1998781006 , 3882135/2305502428 , -3635648/2791223347 , 8226979/1767160070 , 3454518/1756748963 , 9655580/2855461913 , 461195/7152519106 , -1832814/8855687501 \\
-5892323/2019353024 , -5720483/773326897 , -13982036/1619306617 , -14357929/688106443 , 3996313/1380879643 , -9692837/936149469 , -7304131/1799694665 , 18320693/1658399912 , -4535197/1988087074 , -7751202/906432533 , -8604669/1221430075 , 27698247/4385319095 , -13784063/617211104 , -3050963/1195848069 , -14260911/1508345228 , -1832814/8855687501 , 2689005/3408167776
 x * mf 
1  4 3   1 1 1  1 1  2   -1  4 3   1 1 1  1 2  1 ,
1  4 3   1 1 1  1 1  2   -1  4 3   1 1 2  1 1  1 ,
1  4 3   1 1 1  1 1  3   -1  4 3   1 1 1  1 3  1 ,
1  4 3   1 1 1  1 1  3   -1  4 3   1 1 3  1 1  1 ,
1  4 3   1 1 1  1 2  2   -1  4 3   1 1 2  1 1  2 ,
1  4 3   1 1 1  1 2  2   -1  4 3   1 1 2  1 2  1 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 1  1 3  2 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 2  1 1  3 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 2  1 3  1 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 3  1 1  2 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 3  1 2  1 ,
1  4 3   1 1 1  1 3  3   -1  4 3   1 1 3  1 1  3 ,
1  4 3   1 1 1  1 3  3   -1  4 3   1 1 3  1 3  1 ,
1  4 3   1 1 2  1 2  3   -1  4 3   1 1 2  1 3  2 ,
1  4 3   1 1 2  1 2  3   -1  4 3   1 1 3  1 2  2 ,
1  4 3   1 1 2  1 3  3   -1  4 3   1 1 3  1 2  3 ,
1  4 3   1 1 2  1 3  3   -1  4 3   1 1 3  1 3  2
 x^T X ] 
 +  120 [ M mf 
1  4 3   1 1 1  2 1  1 ,
1  4 3   1 1 1  2 1  2   +1  4 3   1 1 1  2 2  1 ,
1  4 3   1 1 1  2 1  3   +1  4 3   1 1 1  2 3  1 ,
1  4 3   1 1 1  2 2  2 ,
1  4 3   1 1 2  2 1  1 ,
1  4 3   1 1 2  2 1  2   +1  4 3   1 1 2  2 2  1 ,
1  4 3   1 1 2  2 1  3   +1  4 3   1 1 2  2 3  1 ,
1  4 3   1 1 2  2 2  2 ,
1  4 3   1 1 3  2 1  1 ,
1  4 3   1 1 3  2 1  2   +1  4 3   1 1 3  2 2  1 ,
1  4 3   1 1 3  2 1  3   +1  4 3   1 1 3  2 3  1 ,
1  4 3   1 1 3  2 2  2
 x * mc 
18141053/132597970 , 5654521/1251759734 , 31126865/979270158 , -31273429/237750889 , 15828805/654564926 , -634433443/6563237435 , -15182953/620054209 , 129396402/328832813 , 39346547/116809068 , -2887359/2795490742 , 19277103/335973076 , -136271396/237494057 \\
5654521/1251759734 , 35578657/169804697 , 12643811/195619106 , -124630952/295497363 , 6776616/3735889793 , 64894703/678735267 , -30248012/310692333 , -49166813/141311252 , 9500899/3009848410 , 44782072/338063263 , -63866959/264112871 , -10330666/84240711 \\
31126865/979270158 , 12643811/195619106 , 169778714/497558449 , -88501586/135124273 , 30461198/123077435 , 21229970/74431331 , 47344855/434322216 , -50384012/64849445 , 51099501/69004184 , 94136687/189455688 , 10669517/21775105 , -226079186/255305297 \\
-31273429/237750889 , -124630952/295497363 , -88501586/135124273 , 66635090/32469747 , -82965801/148847752 , -73837339/130998806 , -17132029/488583586 , 61615241/43542691 , -201770030/129649789 , -41785974/31163327 , -113939074/127992691 , 179205151/96289951 \\
15828805/654564926 , 6776616/3735889793 , 30461198/123077435 , -82965801/148847752 , 25533883/93305753 , 98965631/518723904 , 12649663/128839330 , -367424879/836570902 , 71158434/93788177 , 73112537/155105410 , 104242594/171185879 , -64000003/87508487 \\
-634433443/6563237435 , 64894703/678735267 , 21229970/74431331 , -73837339/130998806 , 98965631/518723904 , 26780899/69508229 , 37363964/289323755 , -108628341/96080395 , 40160245/183889137 , 78558533/137520443 , 68854651/161829426 , -38193909/283260007 \\
-15182953/620054209 , -30248012/310692333 , 47344855/434322216 , -17132029/488583586 , 12649663/128839330 , 37363964/289323755 , 26599248/175977115 , -59972844/224789567 , 36220121/382750638 , 57069981/209192714 , 116779504/250242315 , -4191353/796891170 \\
129396402/328832813 , -49166813/141311252 , -50384012/64849445 , 61615241/43542691 , -367424879/836570902 , -108628341/96080395 , -59972844/224789567 , 133371259/36492221 , -62314567/149062792 , -134325652/106830663 , -28455511/46349909 , 42766835/269591237 \\
39346547/116809068 , 9500899/3009848410 , 51099501/69004184 , -201770030/129649789 , 71158434/93788177 , 40160245/183889137 , 36220121/382750638 , -62314567/149062792 , 104585929/32910523 , 30409053/42768434 , 86275014/70593829 , -242997804/64948153 \\
-2887359/2795490742 , 44782072/338063263 , 94136687/189455688 , -41785974/31163327 , 73112537/155105410 , 78558533/137520443 , 57069981/209192714 , -134325652/106830663 , 30409053/42768434 , 43799479/30532365 , 77605749/55929685 , -94127793/162197507 \\
19277103/335973076 , -63866959/264112871 , 10669517/21775105 , -113939074/127992691 , 104242594/171185879 , 68854651/161829426 , 116779504/250242315 , -28455511/46349909 , 86275014/70593829 , 77605749/55929685 , 238839050/113213889 , -107063461/114134078 \\
-136271396/237494057 , -10330666/84240711 , -226079186/255305297 , 179205151/96289951 , -64000003/87508487 , -38193909/283260007 , -4191353/796891170 , 42766835/269591237 , -242997804/64948153 , -94127793/162197507 , -107063461/114134078 , 167739359/33788880
 x * mf 
1  4 3   1 1 1  2 1  1 ,
1  4 3   1 1 1  2 1  2   +1  4 3   1 1 1  2 2  1 ,
1  4 3   1 1 1  2 1  3   +1  4 3   1 1 1  2 3  1 ,
1  4 3   1 1 1  2 2  2 ,
1  4 3   1 1 2  2 1  1 ,
1  4 3   1 1 2  2 1  2   +1  4 3   1 1 2  2 2  1 ,
1  4 3   1 1 2  2 1  3   +1  4 3   1 1 2  2 3  1 ,
1  4 3   1 1 2  2 2  2 ,
1  4 3   1 1 3  2 1  1 ,
1  4 3   1 1 3  2 1  2   +1  4 3   1 1 3  2 2  1 ,
1  4 3   1 1 3  2 1  3   +1  4 3   1 1 3  2 3  1 ,
1  4 3   1 1 3  2 2  2
 x^T X ] 
 +  120 [ M mf 
1  4 3   1 1 1  2 1  2   -1  4 3   1 1 1  2 2  1 ,
1  4 3   1 1 1  2 1  3   -1  4 3   1 1 1  2 3  1 ,
1  4 3   1 1 2  2 1  2   -1  4 3   1 1 2  2 2  1 ,
1  4 3   1 1 2  2 1  3   -1  4 3   1 1 2  2 3  1 ,
1  4 3   1 1 3  2 1  2   -1  4 3   1 1 3  2 2  1 ,
1  4 3   1 1 3  2 1  3   -1  4 3   1 1 3  2 3  1
 x * mc 
69985418/194678203 , 50789763/176848360 , 43604200/109097079 , 91869130/170151387 , 133125692/213510679 , 34090737/26915642 \\
50789763/176848360 , 76342459/64557107 , 47102589/146622880 , 58965614/138337719 , 19223523/52601521 , 110322333/134304167 \\
43604200/109097079 , 47102589/146622880 , 45768336/102996155 , 56048635/93371323 , 76276585/110076371 , 63199711/44892992 \\
91869130/170151387 , 58965614/138337719 , 56048635/93371323 , 13171349/16241918 , 93807371/100097121 , 358260269/188230849 \\
133125692/213510679 , 19223523/52601521 , 76276585/110076371 , 93807371/100097121 , 64662053/58788853 , 105753514/47566723 \\
34090737/26915642 , 110322333/134304167 , 63199711/44892992 , 358260269/188230849 , 105753514/47566723 , 2756187365/612419398
 x * mf 
1  4 3   1 1 1  2 1  2   -1  4 3   1 1 1  2 2  1 ,
1  4 3   1 1 1  2 1  3   -1  4 3   1 1 1  2 3  1 ,
1  4 3   1 1 2  2 1  2   -1  4 3   1 1 2  2 2  1 ,
1  4 3   1 1 2  2 1  3   -1  4 3   1 1 2  2 3  1 ,
1  4 3   1 1 3  2 1  2   -1  4 3   1 1 3  2 2  1 ,
1  4 3   1 1 3  2 1  3   -1  4 3   1 1 3  2 3  1
 x^T X ] 
 +  120 [ M mf 
1  4 3   1 1 1  3 1  1 ,
1  4 3   1 1 1  3 1  2   +1  4 3   1 1 1  3 2  1 ,
1  4 3   1 1 1  3 1  3   +1  4 3   1 1 1  3 3  1 ,
1  4 3   1 1 2  3 1  1 ,
1  4 3   1 1 2  3 1  2   +1  4 3   1 1 2  3 2  1 ,
1  4 3   1 1 2  3 1  3   +1  4 3   1 1 2  3 3  1 ,
1  4 3   1 1 3  3 1  1 ,
1  4 3   1 1 3  3 1  2   +1  4 3   1 1 3  3 2  1 ,
1  4 3   1 1 3  3 1  3   +1  4 3   1 1 3  3 3  1
 x * mc 
216357247/271368205 , 63020747/187248153 , -37826419/505490158 , 25781127/193493399 , -74037106/151174079 , -379006213/608333008 , 15170429/116908557 , -108727485/69359117 , -51479310/42502621 \\
63020747/187248153 , 56389828/386131705 , -14918206/571730695 , 4990093/127191928 , -67719970/319494627 , -56991716/234031179 , -35877649/432221513 , -86533812/127464197 , -97833169/204488114 \\
-37826419/505490158 , -14918206/571730695 , 23581577/1609824211 , -21156088/585898121 , 15231785/393316786 , 24859894/290758125 , -58554451/287946158 , 33954497/275277223 , 23570283/147980719 \\
25781127/193493399 , 4990093/127191928 , -21156088/585898121 , 23009039/241350257 , -12741897/214387357 , -45217919/240806531 , 185001432/301527155 , -49795429/264387883 , -93564940/272314871 \\
-74037106/151174079 , -67719970/319494627 , 15231785/393316786 , -12741897/214387357 , 58114643/188860194 , 74890192/209750397 , 29242571/287252113 , 101276248/102764709 , 116288467/165957366 \\
-379006213/608333008 , -56991716/234031179 , 24859894/290758125 , -45217919/240806531 , 74890192/209750397 , 41140475/70610657 , -75055325/96346358 , 20839293/18269279 , 183837305/165902488 \\
15170429/116908557 , -35877649/432221513 , -58554451/287946158 , 185001432/301527155 , 29242571/287252113 , -75055325/96346358 , 140555452/29182391 , 43286635/126817284 , -123706719/92245366 \\
-108727485/69359117 , -86533812/127464197 , 33954497/275277223 , -49795429/264387883 , 101276248/102764709 , 20839293/18269279 , 43286635/126817284 , 224407871/71096331 , 106742934/47670869 \\
-51479310/42502621 , -97833169/204488114 , 23570283/147980719 , -93564940/272314871 , 116288467/165957366 , 183837305/165902488 , -123706719/92245366 , 106742934/47670869 , 147874403/69986114
 x * mf 
1  4 3   1 1 1  3 1  1 ,
1  4 3   1 1 1  3 1  2   +1  4 3   1 1 1  3 2  1 ,
1  4 3   1 1 1  3 1  3   +1  4 3   1 1 1  3 3  1 ,
1  4 3   1 1 2  3 1  1 ,
1  4 3   1 1 2  3 1  2   +1  4 3   1 1 2  3 2  1 ,
1  4 3   1 1 2  3 1  3   +1  4 3   1 1 2  3 3  1 ,
1  4 3   1 1 3  3 1  1 ,
1  4 3   1 1 3  3 1  2   +1  4 3   1 1 3  3 2  1 ,
1  4 3   1 1 3  3 1  3   +1  4 3   1 1 3  3 3  1
 x^T X ] 
 +  120 [ M mf 
1  4 3   1 1 1  3 1  2   -1  4 3   1 1 1  3 2  1 ,
1  4 3   1 1 1  3 1  3   -1  4 3   1 1 1  3 3  1 ,
1  4 3   1 1 2  3 1  2   -1  4 3   1 1 2  3 2  1 ,
1  4 3   1 1 2  3 1  3   -1  4 3   1 1 2  3 3  1 ,
1  4 3   1 1 3  3 1  2   -1  4 3   1 1 3  3 2  1 ,
1  4 3   1 1 3  3 1  3   -1  4 3   1 1 3  3 3  1
 x * mc 
24243823/134467184 , 13218435/30777046 , 44196579/242069575 , 81914075/167475174 , 56447957/182436520 , 92507322/146733857 \\
13218435/30777046 , 156842535/111140656 , 75185359/142607944 , 148651813/102586038 , 177475955/168420939 , 218519261/185177753 \\
44196579/242069575 , 75185359/142607944 , 49508618/239361697 , 40994387/72837790 , 65657576/168941923 , 62798725/111759132 \\
81914075/167475174 , 148651813/102586038 , 40994387/72837790 , 90608580/59044891 , 60473111/56460923 , 106348563/72105011 \\
56447957/182436520 , 177475955/168420939 , 65657576/168941923 , 60473111/56460923 , 33045667/41860109 , 83717988/102174131 \\
92507322/146733857 , 218519261/185177753 , 62798725/111759132 , 106348563/72105011 , 83717988/102174131 , 219577105/88852757
 x * mf 
1  4 3   1 1 1  3 1  2   -1  4 3   1 1 1  3 2  1 ,
1  4 3   1 1 1  3 1  3   -1  4 3   1 1 1  3 3  1 ,
1  4 3   1 1 2  3 1  2   -1  4 3   1 1 2  3 2  1 ,
1  4 3   1 1 2  3 1  3   -1  4 3   1 1 2  3 3  1 ,
1  4 3   1 1 3  3 1  2   -1  4 3   1 1 3  3 2  1 ,
1  4 3   1 1 3  3 1  3   -1  4 3   1 1 3  3 3  1
 x^T X ] 
 +  120 [ M mf 
1  4 3   1 2 1  2 1  1 ,
1  4 3   1 2 1  2 1  2 -1( 1  4 3   1 2 2  2 2  2 ) ,
1  4 3   1 2 1  2 1  3 ,
1  4 3   1 2 1  2 2  1   +1  4 3   1 2 2  2 1  1 ,
1  4 3   1 2 1  2 2  2   +1  4 3   1 2 2  2 1  2 ,
1  4 3   1 2 1  2 3  1   +1  4 3   1 2 3  2 1  1 ,
1  4 3   1 2 2  2 2  1 -1( 1  4 3   1 2 2  2 2  2 ) ,
1  4 3   1 2 2  2 3  1   +1  4 3   1 2 3  2 2  1 ,
1  4 3   1 2 3  2 3  1
 x * mc 
16278813/537137614 , -13387327/543626415 , -52410481/389182819 , -8169149/343092194 , 24808773/539333114 , -36973977/326653775 , 36402173/642003095 , 18750149/583516653 , -30435499/2826568766 \\
-13387327/543626415 , 228739157317638318783558043069484340379009/9002282225388263359171257131323326521858880 , 56295065/491207829 , 9743666/636482923 , -9981823/306250044 , 55884625/463627611 , -33050883581931276017172647301048490978232823077080360491400006957/2293042445780290328114131568761217365703035237222776133442122618368 , -14536964/709497943 , 6500695/489342489 \\
-52410481/389182819 , 56295065/491207829 , 117952754/195489925 , 70894504/695539811 , -124623507/623714050 , 60687317/114425632 , -23758385/107222474 , -84297831/613560961 , 15226309/291710260 \\
-8169149/343092194 , 9743666/636482923 , 70894504/695539811 , 8566732/394271487 , -11252649/283317494 , 29105696/430814957 , -51467873/754319226 , -26751077/908339562 , 5514945/1088425919 \\
24808773/539333114 , -9981823/306250044 , -124623507/623714050 , -11252649/283317494 , 18414097/248655066 , -542421478/3702754973 , 52555723/460571048 , 2481968/46174803 , -11292997/916279022 \\
-36973977/326653775 , 55884625/463627611 , 60687317/114425632 , 29105696/430814957 , -542421478/3702754973 , 54535519/95030996 , -25355037/572777446 , -27249483/301861114 , 21147317/329345727 \\
36402173/642003095 , -33050883581931276017172647301048490978232823077080360491400006957/2293042445780290328114131568761217365703035237222776133442122618368 , -23758385/107222474 , -51467873/754319226 , 52555723/460571048 , -25355037/572777446 , 418103828947256231524267995891218861169797425457427236868238700507/1433151528612681455071332230475760853564397023264235083401326636480 , 47474156/510032471 , 9988401/1548613148 \\
18750149/583516653 , -14536964/709497943 , -84297831/613560961 , -26751077/908339562 , 2481968/46174803 , -27249483/301861114 , 47474156/510032471 , 11118985/278464093 , -5296469/791151461 \\
-30435499/2826568766 , 6500695/489342489 , 15226309/291710260 , 5514945/1088425919 , -11292997/916279022 , 21147317/329345727 , 9988401/1548613148 , -5296469/791151461 , 21991067/2879864095
 x * mf 
1  4 3   1 2 1  2 1  1 ,
1  4 3   1 2 1  2 1  2 -1( 1  4 3   1 2 2  2 2  2 ) ,
1  4 3   1 2 1  2 1  3 ,
1  4 3   1 2 1  2 2  1   +1  4 3   1 2 2  2 1  1 ,
1  4 3   1 2 1  2 2  2   +1  4 3   1 2 2  2 1  2 ,
1  4 3   1 2 1  2 3  1   +1  4 3   1 2 3  2 1  1 ,
1  4 3   1 2 2  2 2  1 -1( 1  4 3   1 2 2  2 2  2 ) ,
1  4 3   1 2 2  2 3  1   +1  4 3   1 2 3  2 2  1 ,
1  4 3   1 2 3  2 3  1
 x^T X ] 
 +  120 [ M mf 
1  4 3   1 2 1  2 2  1   -1  4 3   1 2 2  2 1  1 ,
1  4 3   1 2 1  2 2  2   -1  4 3   1 2 2  2 1  2 ,
1  4 3   1 2 1  2 3  1   -1  4 3   1 2 3  2 1  1 ,
1  4 3   1 2 2  2 3  1   -1  4 3   1 2 3  2 2  1
 x * mc 
61238517/45116128 , 225559899/607153066 , 51147121/37059061 , -37989593/128386818 \\
225559899/607153066 , 156130678/120318443 , -22323179/722031602 , -43977091/146307721 \\
51147121/37059061 , -22323179/722031602 , 96301159/62412716 , -59355440/262826851 \\
-37989593/128386818 , -43977091/146307721 , -59355440/262826851 , 37095906/353867141
 x * mf 
1  4 3   1 2 1  2 2  1   -1  4 3   1 2 2  2 1  1 ,
1  4 3   1 2 1  2 2  2   -1  4 3   1 2 2  2 1  2 ,
1  4 3   1 2 1  2 3  1   -1  4 3   1 2 3  2 1  1 ,
1  4 3   1 2 2  2 3  1   -1  4 3   1 2 3  2 2  1
 x^T X ] 
 +  30 [ M mf 
2( 1 3 1   1 1  1 ) -1( 1 3 1   2 2  2 ) ,
1 3 1   1 1  2 ,
1 3 1   1 2  1 ,
1 3 1   1 1  3 ,
1 3 1   1 3  1 ,
1 3 1   1 2  2 -2( 1 3 1   2 2  2 ) ,
1 3 1   2 2  1 -1( 1 3 1   2 2  2 ) ,
1 3 1   1 2  3 ,
1 3 1   1 3  2 ,
1 3 1   2 3  1 ,
1 3 1   1 3  3 ,
1 3 1   3 3  1
 x * mc 
51299032/943423003 , -23567157/242115496 , -40132328/982022383 , -57585605/156148897 , 70141202/710343879 , 26226321/617192501 , 17652237/66975773 , 40663294/263930763 , -17801055/553734838 , 45032683/2526485627 , -34978531/388686495 , -22016245/390343657 \\
-23567157/242115496 , 18286211/37406173 , -11099369/471515405 , 276355825/207262693 , -141749943/244118950 , -145361339/410737972 , -263514511/312090232 , -79747553/126287934 , -34769277/81695149 , 100896886/267060791 , 16313336/328420255 , 64075216/124666521 \\
-40132328/982022383 , -11099369/471515405 , 13910773/228370222 , 37299072/486182321 , 10529531/235155696 , 36724093/728717462 , -141909348/1587634271 , -14033312/1535449383 , 64476351/363649006 , -462114136/3324787843 , 34797050/362830803 , -38792683/565663702 \\
-57585605/156148897 , 276355825/207262693 , 37299072/486182321 , 2825680622/701368569 , -156181352/97402159 , -206579951/223564406 , -480081582/180277181 , -175945256/95521319 , -107592425/142867058 , 43692619/57467781 , 53829059/184819085 , 123828521/83566033 \\
70141202/710343879 , -141749943/244118950 , 10529531/235155696 , -156181352/97402159 , 56531963/75045012 , 53153279/113861266 , 121166279/118863146 , 81642120/106709377 , 67336878/131549573 , -87812341/176608969 , 25942440/589803833 , -86259003/107207867 \\
26226321/617192501 , -145361339/410737972 , 36724093/728717462 , -206579951/223564406 , 53153279/113861266 , 125770865/421812374 , 58030376/101431989 , 50578292/112008659 , 68132911/183241540 , -25967513/74187081 , 19060789/287355810 , -84401121/165160385 \\
17652237/66975773 , -263514511/312090232 , -141909348/1587634271 , -480081582/180277181 , 121166279/118863146 , 58030376/101431989 , 239115497/133655341 , 88912029/74076361 , 88087963/244716344 , -59151918/146847649 , -40209677/173502731 , -153164397/160187710 \\
40663294/263930763 , -79747553/126287934 , -14033312/1535449383 , -175945256/95521319 , 81642120/106709377 , 50578292/112008659 , 88912029/74076361 , 81604563/95613785 , 121048552/281997723 , -87397855/210827892 , -25877443/270334612 , -101014911/141146444 \\
-17801055/553734838 , -34769277/81695149 , 64476351/363649006 , -107592425/142867058 , 67336878/131549573 , 68132911/183241540 , 88087963/244716344 , 121048552/281997723 , 96027469/119128850 , -67452075/105972559 , 93870775/564506136 , -53688501/120414418 \\
45032683/2526485627 , 100896886/267060791 , -462114136/3324787843 , 43692619/57467781 , -87812341/176608969 , -25967513/74187081 , -59151918/146847649 , -87397855/210827892 , -67452075/105972559 , 81152273/150380297 , -30093353/168331308 , 72839357/137303121 \\
-34978531/388686495 , 16313336/328420255 , 34797050/362830803 , 53829059/184819085 , 25942440/589803833 , 19060789/287355810 , -40209677/173502731 , -25877443/270334612 , 93870775/564506136 , -30093353/168331308 , 38042359/144600853 , -76380096/302538319 \\
-22016245/390343657 , 64075216/124666521 , -38792683/565663702 , 123828521/83566033 , -86259003/107207867 , -84401121/165160385 , -153164397/160187710 , -101014911/141146444 , -53688501/120414418 , 72839357/137303121 , -76380096/302538319 , 119291803/105215060
 x * mf 
2( 1 3 1   1 1  1 ) -1( 1 3 1   2 2  2 ) ,
1 3 1   1 1  2 ,
1 3 1   1 2  1 ,
1 3 1   1 1  3 ,
1 3 1   1 3  1 ,
1 3 1   1 2  2 -2( 1 3 1   2 2  2 ) ,
1 3 1   2 2  1 -1( 1 3 1   2 2  2 ) ,
1 3 1   1 2  3 ,
1 3 1   1 3  2 ,
1 3 1   2 3  1 ,
1 3 1   1 3  3 ,
1 3 1   3 3  1
 x^T X ] 

@5


==> anc/Certificate_flags_h_0.008.evaluation.txt <==
-3936388646468498549291486879277183206313158132724121689024450877/7190880584266777678096703806583209335651118099578271799407494853861995  5 0   1 1 1 1  1 1 1  1 1  2   # 2
-727634444020267728372646155356583597589527293448498470145749564010144063336866280177886612289883758013386334631440693340872789689856213054628099/3772761650269444470621506327895130877818598167572529691181655863280397585522673815745442212820148362610675023677887383070765313961002403013729272683276  5 0   1 1 1 1  1 1 1  1 2  2   # 4
-4492150293319697352978617157681551857531549404538487348908532733005732631575687213872735157317240328074495820317756203689038479650181152141530659830776576516677788397191155499086794679009678630534477/1916731403840905379688146798302403879178140928770294978408910190913738559109447243154311135200562422821992574504048519048062045576044881339892817575445248354445454298111949063566787737672136663840583953500  5 0   1 1 1 1  1 1 1  1 2  3   # 5
-4955648111187651120338430512405936223853643367939682670921022703645738196500016788277911528021/34155742973104190176540237783879391718105997307962812380171420162865448086946080921896847215108645850  5 0   1 1 1 1  1 1 2  1 2  2   # 7
-6559546990987318256756819609208294956506430787696625405633055450166374607406071845200828511570743928944504002224357349616366726958125396915814235220727543947013836362987453645517921895328521/2781736595957923508778090468429868393151046663612494478435945790363832945324891462167623481872840330484785297189215154803049734909156655765313263916420968463685949583051023052776764901191507058750  5 0   1 1 1 1  1 1 2  1 2  3   # 8
-3369043259225487251160053035284305714287891832154709731283415409679553903983523077109588083824830188133467155925360245491640845040378918141652982064045772011536318388098583024012865086328129131371549890157893714730934969083673759394289653250761710027441407701/413278488809119535859929831396619038090868266898483096946296852932719791737943874055533728912176989330348569938545180015563051722710871677757034375288383704480834416794994938158968722422873245686773313139447888099142785725728983296599695263993902995628033283640000  5 0   1 1 1 1  1 1 2  1 3  3   # 9
-197328074519344734811522021047859984543867415855233900476480868965301431705348172468437850832318900353794960265024773926138819342875961817742477062391/45902164841425080381309614840658831674080339122764622882182857961613988260624742728112240114249041238015308133370835584947919034904916498308131773986097208000  5 0   1 1 1 1  1 1 3  1 3  3   # 10
-1046382930971751198095625216262302054721407766431042713357155693558182165812049209015910351716567371/651367717101426913345754795208986315104701846569993627543039460009393672641132591632599188920913089027500  5 0   1 1 1 2  1 1 2  1 2  3   # 12
-4413062685740099310549218676655423031049979449199206661335214860743124437908380480141449444107800722869992295154786888682812351/750534283945890840017459515105195359759824005806814180150275743194724642622846808404763903829778574716341170753782295318685843801250  5 0   1 1 1 2  1 1 2  1 3  3   # 13
-1998927106616317266850056146118600199087268576321996333659740253116261725220462662744930756175637/181880929574664971115581839474438736927555101723438679214890100578329748573512994111540886767350597500  5 0   1 1 1 2  1 1 3  1 3  3   # 14
-21186503645660049872701301764378521084147268/3818078018815497068912587915674819992753217127539375  5 0   1 1 1 3  1 1 3  1 3  3   # 15
-381136463892120585819347787057050954234975034427751024713843116750455159591408520920121649229256351514805887593132144401/703395836043760189389708809631397822284505919009170442294107691368246047303418626919429596298001459685737073532626424191632160  5 0   1 1 1 1  1 1 1  2 2  2   # 16
-265073688818216617005158257902134602531721292373603961931428006033836822348122742751919790688883497598479971/13794532376113075391814238059771077127646013028228520162685682501047534024870981053205486863951108694571090  5 0   1 1 1 1  1 1 2  2 1  1   # 17
-661479593710281550132626973698264442306687715965041596560102957438521935351256842536402134679712677814465195963910124871394573882180455678175007091242278735384758956438564518135142365979874656894299530730554785710083309/86188719222098127858230879349329661686004021245942780131251287370604088803175959858237093767170266718862579929672691404242356841173904015356975229614641950244574821317788351530011581353424353583703787126604910501339080  5 0   1 1 1 1  1 1 2  2 1  2   # 18
-528649437513098189755039069100591402350504774927822726164779853760099523360537009522513119855169966877962949577750937040525788520707327536312170680803694271738780643318183780548044311014737270332261637243722341302934041167509093101978734786125806003/42610263421534961941226144562352458733324056534180637214471518659231888249190378283959032836502520053527518025772511718481174613490279689737558458910006291719198386678910097489936703254546244667664396544453738853360546766509180209897625438371245000  5 0   1 1 1 1  1 1 2  2 1  3   # 19
-2376602267934123075931069739553029638389435822019950321969181186628393729062542275292124413373954514471396254833374313711102448186734901883874355468815965335570400123602256171005638179475205194820668426461774131/140111230952942581479471483236085775392785414103455376386871725805891693818070208496250688520014145377571231534597110617903156688512324784750477837952341666295852378702974864928294797925222248901312698204552800  5 0   1 1 1 1  1 1 2  2 2  2   # 20
-15555882977200554300735061598352984193076847387641426805270317233766874970034807886957833315016494144456573982547557378086687918996092019291/314153773767464514110375855293214784677919747920084389760866016041778511180829105477579007597920084723332945405987721655475359881040685000  5 0   1 1 1 1  1 1 3  2 1  1   # 21
-3055419151612709546734056259502074341825365129359749453828104607153449684208303168165087186391121309530570241083849594315595008069405873254007243654593396125858299422006192030607035614902470624021162064073779936739694143800937128040028584292193642661328035496878252007869240877013884145074584560221194267473778359744824381711235913414/2002903926211106248354499349423647523489565991874126392839119551384590678206591084378999223549158987736856663132543243568033666635784660488049259673484322450810709997347079801968425803091397608382083927830406557002881978734440509910692377925141090725824691784419909382652190679937160843965272136273168611615804032150597913754004722116880625  5 0   1 1 1 1  1 1 3  2 1  2   # 22
-24103790931919385191692641573771425607002612229426648807189974194267108995110006773022935202023471479275907572153650970556785179464168096553205639491460438865836491432910170106096533675564264304007338746127576231033641118412874784725006970994226823351326270168019898306362202808546807170814841647866139459985647480382876970302063799268871600688633817794909840857/2455743354838151047120884146611456796141917920325685148959989949676743924942072167688338568136957541096375411783173997642590672598134061042692251410681213367473655244269364629598930545155137718705990054113864112289344876880048969546532407691735436837784918592503809569725091059785543853225654865039141528500258017250008698530352162549036536818943145958883842050  5 0   1 1 1 1  1 1 3  2 1  3   # 23
-758477104710043460513107101392012648911125893101417439608601368998662380359084739419858960512006219885145579723010017722803895224560083931205177013706754976341450778890192573907907420667624246083234265446234155722181174339481282390587519270026982307419/365278639389710767173831242140065174662749292166696982825402061910994472247522138672603302738004037491234510881569171487166665853025324842821862310635500374860381194832631903817339590067970749565869474153301558788354710205202425948116334647964097318036540000  5 0   1 1 1 1  1 1 3  2 2  2   # 24
-245436926693706410216883290959471839906768098031029261996184960659323071175874698570996792671252569091619723414851037798680032318953/2143936950072237840226169639697808901005672872857742132263730912575268496444960156305063279283683297597748326694346224263969230573176607880  5 0   1 1 1 2  1 1 2  2 1  1   # 25
-11720753154829087685162525209183506392570554367720425194003612861228820027261385200614177336694188481228733316850128365687191377352528409712512789129365973738202342647472891103886926091248664/8342546371781622770719813779265338453618826513150341723888154940560182844256259658882103405406469534243870139461695854269392182826360512146180422233966915821620014708108816053783033101054739716975  5 0   1 1 1 2  1 1 2  2 1  2   # 26
-380342255103338718864380814992149132790998413375717021102540338836472973596493905333551535936852746863022092835085480859166030050553422922347992158321360303365422266554769080684332948363474143947352940329204145849249517586797/229973164840598932261232795483811456016046235086759661817147843481997270974687504596232977725437634018978666163463635137202166617930512045594521583859515450494921606648479167981197959311147843571740578517944279892357853519733067500  5 0   1 1 1 2  1 1 2  2 1  3   # 27
-4374854147646160634094897048384123001015026036326830289685344570970868564251417656992318829350694129102020220324100538375861791391411815643225118285837/747409321700651639743860207951486825689746892719063218288801543817847667076426247501562948565428528589987143965158404562859472132116045647101349881743429280  5 0   1 1 1 2  1 1 2  2 2  2   # 28
-64393325389644073798687783322147781749828213621138023434428667343092260816498422134527546503053817276394156312593151621258522347257203127617596506013250630906513366948513590730600079510606022772516122047462097/2528247854090969130580909191212061946943299782240399960090607417383298305264182462680159878616979542897943500410213307511493479088933384550445482892294744560519469225579570976298143571875226182045009717832500  5 0   1 1 1 2  1 1 3  2 1  1   # 29
-84588178846672397291997211759847638184189646153088996044985996831991657033405782728995544693201058971288531160796151300603758259500754122421317441080118294678901438363329312385662668729491640806022817157565053597520522548091958567402616123236324925056368059172879890668482018540818875566358025639352977809911629191/25258436627476884963078421783415301026547567281177461356000984989974730756608132813870433042982947993099813112904019103459914794065103611017985129564815279380569071100582736688762987466416836097862870530011104010134131898010892534707869336610624987386834760165029210185103027012509930668566872337536961783836974649685000  5 0   1 1 1 2  1 1 3  2 1  2   # 30
-109596550325450027273218067035546631534275517233543124932618633242401480574310845346454407777646654122164680432483826372593498273400188087893454512908603548880614662234074162894092770688888100457970635815890762241095937741791813459551550126479220624854556930421964141850711502531036838923436024733198452880122036703830722723533463901/4482717121318841782378897792425238763244534299092035329775251882207585749988287415689411026133600202881921006829787157655669679606209258979269543704420571162223981281401304764664288922835565473175347060219572039483654527750408768037511792222790531761804177757809606463548320397241879199547581215957521975925735872826263762121314500  5 0   1 1 1 2  1 1 3  2 1  3   # 31
-336021403388827104337222863751254727214675616566730535595512389900992127949053117771392457591115860190096269623095607672639907334938623524498973281106635240153451117774298655049129684600042971392148064513549407524405037463422142355625063781403015420208289/4424362935958646488800284456495260238938111547016441595860765746033599749733314109630619240776373164774494375039679043749976276953265098795753280999849349942770599163389008585584548907578395190742491647415130033701487382375453551998081980871805962740000  5 0   1 1 1 2  1 1 3  2 2  2   # 32
-266089561386320939675117758398713216538221691463882693109874577164199492558132660377566062589279111412365815662213585688487742630062973251/86408529322335214889825896685007500173267881797851287958987417273808236635225311481593533231945335412470690671104381800451152970863322366923750  5 0   1 1 1 3  1 1 3  2 1  1   # 33
-12204961577623414027009561138088919883840917244702272712614422359600576515985617443526578496348800888293040181733403300246512209394950067496427639590739540449626008078368377265898649590018247191122401783250705670964095467045987303591/2161014627311454179068413016736717538345519159049767374480606333472630095265389129250920097345388892091501251346190107146931362800792233080254461425752373385884530526737288890922382734690309721404960593693551440543852124315425902981780000  5 0   1 1 1 3  1 1 3  2 1  2   # 34
-4219206355631559751897343571381875054835328204650904721685517894323425123700755208484960706659998658964872658940456912863938725035442278131686346051019359728791070767037321255872481615851993/1149499198182105870915395409070034001195477959641000213444008429492740946997756822604435692541336837883610242953096726324836763307492730304491054638867304297046819184730835320691932958496914355000  5 0   1 1 1 3  1 1 3  2 1  3   # 35
-222453607429532465852562211168117134441183328011066310706128286104536622028988588281698979860202565673483260181743270746972812410717180841540896071131510635891917378386406606584129831288508720286807416595333259923038314379/37370012727148261527054187840262919452912935528882328954236876503594704533018213754285058575419256419010229113953643439254964828277855622769214321903252433695875282862636477835699756897084119454548272768898349956899924809820000  5 0   1 1 1 3  1 1 3  2 2  2   # 36
-9832165803430176112431560701961165665572158922797924667719625017877955288866962351195882793438963848828119257971056374503875635310299144457732953214209737629257402005653365821908274015102682537679487053351/1348055666184477065911561975352893322011519644434585510176151788346185586224731451190485225854920271731377730384415744817349071823105316028805364025993441737085130513929562917349621688054865997450639674822860000  5 0   1 1 1 1  1 1 3  3 1  2   # 38
-6112317631996182455023586889483816603572265446534156115302326987401320554194412955118434927197036309911340993579055373962542651042507259107855271/5749205217779083853624909978586224807176841432725228063582527312232970970204178472734816616303877088516639385498856742245962786551147873737318071107500  5 0   1 1 1 2  1 1 2  3 1  1   # 40
-138207445547952490045795551684347106450290877024411457446698252111683737873728297170550901454012516915551165901351859530837508217636864475716852356904750930982609673003090789162850063900209223258606862322101697769901943/187594921719669457655723716321873656510106633127185870544836236294491986437953792244498911899114174598442941641710923316762819619568768579346026466956693161782567019468242271264875240351002089149934875122163130971700456699548  5 0   1 1 1 2  1 1 2  3 1  2   # 41
-33263023031741792329979565107266925669022836597423603005683254460217102793971034697129155162109810114032888700865797304173146861790699691234091604415366605638211653167968102104185266173601450251493763356391248807014944002460565112273393583872933670439827/18544904960223038303237308605427733421033054376593348126285136641369651327106329146446939987266251707369162859695395337632975848697126115782579836803101077804820816465972242224157930871773151933032446091973411945676474182216118403964213686070205834460690797500  5 0   1 1 1 2  1 1 2  3 1  3   # 42
-613512504038828120491980017572558898079529252149118805062632025667924077345501874992209040333964611297949960135427506123304400535221061845786015110697284277591665055213173017015398360689330797068746691/20503592895666154341495578726460215241711686933640136500935782210457681334523867230026401890178523523736900869990802500667566611474498551508514452985897484638063520278103158063150889523161007240205070620000  5 0   1 1 1 2  1 1 3  3 1  1   # 43
-99953901961284865573837783857500778710610751843401651697781575404973007134371151954743100293007513247896452041620786426023500253040440959286332706348386596555961888798515343232282341132207332289899590108006531261600435257729878499923270125731659888438541854254630753682592858350957909482544132753275551184502600450483/7984978151400233924646859469072242561709502567971495021577748338897756298223189890565449523914445612004721904403724609062780986729558721500044237139268962322935125260234829934587581476815371378568604544581205843705161898109460379099278711367695640543789571035168555040392571832022667673366135340648339337614079867019085000  5 0   1 1 1 2  1 1 3  3 1  2   # 44
-25702290715722515496883451281071593035029518992259028585376041886235654379319594479812888572440976599825412307442004602288747981055433675123381554158731917256920325153208055863795860094033316800099404531669148929400274642607802309962633751303727846863844771684749544807708211548743665605960204369088076620745444126017414163823/2858236484632635989274737566744622176369445840193969688268698592496189446463783030767198284423992035654949768330575286724869344994649197318052620987871692418857745649650299676359274090118420289200688452502149241672095712431044558295159502580764602802961514163206294866987155590387287982013352724904686938589549251348776015416940000  5 0   1 1 1 2  1 1 3  3 1  3   # 45
-4006730862946738060024820344049888474990521635300982905347420911488350779100812922600876229461499987283297128030949654594935601037585830118140029398450137757949944879688014860255146034859/312688619384573150601771739283930906333052895110785638085695738671607976638011087571653629096406512624273078361039073055858880203530449992107755837299706627611174532479242489674954019208713308000  5 0   1 1 1 3  1 1 3  3 1  1   # 46
-5233153970345035439451751671769314074728401519761091681613028265307324182349399096638231426761983164161214694103609111176695502880748188284147772502562325149457004723408235186554564968130931899615346666147327543318699734803428112776664791508316211849015466703751289566047978679149915177678589152431/446081881015843024197024862186693033740297590594870808465476736324237369665399970303266455850918635272263790201449520619664090285666369301383983583514736938595327086726351882828267643568517832072004391216126746473888149425710765698771390608660455190601075588549784015817823451857716567218629515041915200  5 0   1 1 1 3  1 1 3  3 1  2   # 47
-28780194632189944019673625549115246074634488384145270117686293882263599105436762394765849008778381225897432922604/127839147411550401088980139807238711811486038984250230141399486092481803410729254622817264378117466303693667783271711713  5 0   1 1 1 1  1 2 2  2 2  1   # 49
-393353389771393663340976048700665120635402324697849191516006879875839925200335572311339421718626751516341207073582324940613174417758126950304774429284391028237/3700626293004128551161828980485683469413595222214484593207620639242048476500053053945646345162380599629336820971762281066087146983945743983554797538085942579342837200  5 0   1 1 1 1  1 2 2  2 2  2   # 50
-69479920172894289888081787880495502462374572586702254466255018532289184579063019816373543438163571417155464096731986625785630430834776823123423045962148179191376327484859462591713612409013036606612207672752697301849116149427671/5621934006241531511657792955607341832941649701430714714139432035175654556486318464411102680477575978996596701627739976437805703285456204229038736088463118899995908129595532924851454330726000946761222521158544905758058405569647078750  5 0   1 1 1 1  1 2 2  2 3  1   # 51
-463043589209649764707861477838570206238542001017167239717054243384303719280292659327985896692230995510691798433349068542549907714417189827857166053418823839696435440597550572452304415107647844546013637079439581635611303615432099186161905241117685579093382101815331548140387101234071611836115014203688712/131076326618960602560758640323112988932243938670253582034998129938387681455887277571784193523111133752151301546865573116909027537545010050102503127700451280357039253170156158978728079434247716878940533265946563322454401189314768438622708842142490499528777618402431057003107785705813360975020503785340905225625  5 0   1 1 1 1  1 2 3  2 3  1   # 52
-147995632277894063387461678057446745735238753350435827746979144906971799870106251219538623150005085134333794871624335097549022660205616383095748750176223116048226715072770729/270107824467065476295126522962909519380298868346187451129621885891133426196361364099292188200004442682141362810611686670813862822822194948057512046144484721388770620027544022033924  5 0   1 1 1 2  1 2 1  2 2  1   # 53
-6878425317505334618732873873419049940580168114256869260045023141698819835854613982841601227446889253130221892958453458911155117105685013638457732127469214498084217456856883768604254221480572598756925782408437270702978524479/1425848844442692830541501344722198634034590348785210188017492540021848782376079818323994730506095970864393689419736404502999524976968289218682504666300254694136766967007235154855091006429067082779367511758504276772963121120  5 0   1 1 1 2  1 2 1  2 2  2   # 54
-8838747961705609574188392096128549556438974181076570432677845219282996890223925613751169122048076780023169901138118833841122267207041932907683658009936031344920295141451965477452283488535808080068855788347630527577689078240659312476510435887206987295453674228105160428346349487/7255013572556874438887671831474671861009370538916882994358178788971685959068681572906716399332500967264000592688627419606075982839716367346608675026753093627394080288499508545107291074746849599747061476046099170205546399304300980509968003980774305180002264426473289257959316545326250  5 0   1 1 1 2  1 2 1  2 3  1   # 55
-538208993504726013949907333249575931183018331610227658255198263364657760019728263321608053452234698369752476357927949073151122224442189963026537367066982190311132415352256232303771580207955763753251/818322406760995187132999370787792343084029754713762932353492281338830068124370502384797730144929105553845826608426649442707874236064177539205636003199408530480388219176634211361586478656794818985768836800  5 0   1 1 1 2  1 2 2  2 2  1   # 56
-151305889833992839254468496232510861975097847149281723323933139078838090871834205817466562609568416688599635449872829296662207876573657395186855971755690099603432619899704123954995613072339531609210654380588002357844869/168446802645513224901436217826910889713932619686444956227222755035983382924670887019958237736838348431299070814038387819247105148819536043403693771056916834976187520064871415399440483395929250634707124708632519929617249022400  5 0   1 1 1 2  1 2 2  2 2  2   # 57
-420105011015049957868940823954092941380276341706097778640495292536907212342461594774576725067785313566275640337477931373287556625430103769680651787994607407357062549662957930110638430153227458802037313076723794063515312074104874585981479615575716074666195199494609320463298539/11040727310602681321106325015798380851304109773976800278496992335534740467503883353381223527190246603361043468088041790492403029119513205796485383336998236638530756144354436698422836607495614807851225575837371901400479809001850589482599100110551180620763481842809578637609796240000  5 0   1 1 1 2  1 2 2  2 3  1   # 58
-95069986360238200102664426280357867321950617828497609477448746857899139497562750377765140395029456213821903812096689671204624654026646990938027051405722900547684863670946273916786983048195555915690179123533907/27522112130702554236516644025529339261835995761837553754556013058024106398274246844458208132594973465959729868877044462366124389552376287825611773625872569751110076637177337042576837542355542229271848148172725765000  5 0   1 1 1 2  1 2 3  2 3  1   # 59
-22925036109664974110902190616255512950722152751644819901567518718193582638761836821802058444828041348852844151541822376544729880787609903961845962892707492102504188143197555316115561495937293060050321955552032149476449761343493515972561184569988393762218590274929277739436635689821538504638753/4687538770624638824110529621327640610111278017279937554402514885289623885224509399373917942658439307255988691593462153545397356419558894557276672526259513902832995420630363722707961866103697247318914962253188130191199402127207496214699324424010385404945754548338426608095728367501763549878353560000  5 0   1 1 1 3  1 2 1  2 2  1   # 60
-93870255007962294695184885833630318514743184314422037267531088162249440457534194604527217327601230719863249994598376197787577013477201624559959130284514747702878724052240202245429256693758862051923259997789987886584548755141016591036794516941131402670400610995776646915055683747314501571530195790779739292610300305740282714017715765135751820460860269372250223/15621570303486775221308142800304639448443330456742817289638783551441671345273267896653760517920523662033848714014253129469346812932823108244362759454058444578689935799376144550793627883456178090819548431135966730379094337490225666910541937728088821666242863621397392605590547122021838121696938390950208645298781442621856268760529202830077047155797414318598280460000  5 0   1 1 1 3  1 2 1  2 2  2   # 61
-20481163913943661510519102596567105003088637249920816791482406433632269702040501993340469745026965266212587381980174211309523127284395393004196225669308180645248751373785593544920544528490985476452324060611879763402696508352139788796288844417969100349357973649/10383000879500896011858902262979673433841788135565425197217745229352569736116741191293491392482542776679955895558015618732407599245364678978812094576405707793028357260400473875424655578027538804557340918743883292200940236079064476013098829268621854705313646162972500  5 0   1 1 1 3  1 2 1  2 3  1   # 62
-996296995528352451037938214783803287779323031486099048188471378984361736495055173774572760274248952747350934974974318152739731829470022404561990077456646460285709200660930907895503741155970098739/1232123521616591003775832068995807132006808527555256714083763251874231441928852621217658940908018527870933502227138561001964183157532287844286940756587683554215660632631693560165802538465779551116280000  5 0   1 1 1 3  1 2 2  2 2  1   # 63
-3525292070859155147325164973468598298569270006496755354604720032592022707777963996589549611746881103210268453245856063413385397659050155476486484167997532693567183101873503045664554154371869108144023082845589192860610672565748762871229310235891690816668961881641/5891836843086004894036942849081524972371924733276839649226140342123380508860612671396847804813048750697435897278163927912826130182486363613209427606164606967858346512880142613875558771756290305093890877649650072729092753373465258105092015762890025727462578771237320000  5 0   1 1 1 3  1 2 2  2 2  2   # 64
-203569023014195958637236272149938114655507800155398421772953427426403193038346774844553163723362331354397454024446402425532642545389878010647987197602741441878886653390983529520246883089238740869078393053109173468175612085716140537706257991156018246867142132562873436351278291/9832575437543948139464537075442933119329738620345570561407370979855991167713941465325020219234906994036483014174343664400563130869046879423569281633002996260048874377481546830374077042673554785521766152882880994567338055831669148698179692591189813039004453768405757355019522440000  5 0   1 1 1 3  1 2 2  2 3  1   # 65
-3394916318608357826273376765445276318985641482506921067491504845593809793962821749716379969919155907094913283111656495867563856022054020665700699043154775850460939785894556081/784005743933353610729618495375699489050725357611734938177119871027450287497901547917864053340216396156195771278423219036429186523754796912014729380987158167213577961394451185147750  5 0   1 1 1 3  1 2 3  2 3  1   # 66
-3724083345681327965889814054320144214681855261826884416306845606163536680489439903778880930891895746558531738691868642689096962120416095545867788209382472722598297227106272871883/184991830829211613398648373905251554466413372676485454422259663834475283087186975823770473938671536177807475188543334566179014112345188562873187456377191100786723467349840533628422500  5 0   1 1 1 1  1 2 3  3 2  1   # 67
-234200706792384908423402888149303262218373849645137221174123635401498673773645975797337676444577510747811307262512556659995785005585427595924757950132571646680307202306579451228701961875397097381097442625611258082347937918266288383/7478836638549780702107715795177663742956123902242729694281053382249343352846820809821451601071600595367304482639181596076303071542020629138796466701653532240909068305731375408805203205743632806202178485857918480903345437369657313282500  5 0   1 1 1 1  1 2 3  3 3  1   # 68
-30102493673352087719144897239382786165919616836383315790396331281437487539350738986639761605208286934587105946856593830053766050477291606427745082320828756451817534724835155204191828835451182559198488910224372518719/4534157189861444473023159589367027780660480506241102329526007092413204764592866316462718857491002491136866553547444383896668207694869600792999961936401934673354590357519092525603035079951574596323176731897897707340832500  5 0   1 1 1 2  1 2 1  3 3  1   # 69
-42738258479501229453510904005836351029556756136785094806645319623451650124390342324752337138356923361452896976377563786508304680644369461657664455589951500399061348314625453699909903268701980130081844261461357278298806383931597021342528481710054729103/1792797212218510242010289090588387946546700285755963320978503681831164142838836473230446372938204220394779973746597489345407867219720009984211339370021113040069524207143155672255375437043990794695121607109200447539858391807311438007782547189703435000  5 0   1 1 1 2  1 2 2  3 2  1   # 70
-4485155672949294894604007982920320385680241122086084862094626808446555313427337490574176912885453285955907025317937888518078785391942997973958863041705152094023145205826098611584222328381239146540070132595022368560040966325485226272853612258913701562971064842411948161398760076990501710630454058759032283/260624784602397532727366424073824644106604899683199645485469296388259706244402519693482184833914502179615442259656181893278115276274713257008900331907498565380675685938337742054793487186562785837987476173177985495759100104976808159242541594754089530163205085310042741914053678827973765150571864184363938045000  5 0   1 1 1 2  1 2 2  3 3  1   # 71
-3827781821462886167801420681861130888666567317721811512392172708230154821801168608730048146693737036477107288495705211094920342216152644060578355930076703346491836189093198524640983605849055367728237541217279044851528229657288122953856336510900106187330330857047737636145015242764070166715323495453129/325508133989680672680962278103003239356036016991505980196865833531567552553869835622870423040239415028089530470982211908466227195138992294890214833624804300657969669655564580173550704600804513567347116522433446373482236387262934843578643740048114046464101839454395899209713197951194393543575467335425180000  5 0   1 1 1 2  1 2 3  3 1  1   # 72
-218670898706346190397697342092364013918121707768865615083209248102456761677019927265915408859310662736004043971003302089632890066104679635841298539378985798393547510321539902305034529750177354338897398620314888312331114084294048164439036338981430303761720144725430179283153175252277335549/21466952342611020412015726307421197022606788365864055604586089668792838657885893990770909852497066898377977173201577382672483697262887133648917149341556579921769452006072519053097472415728871268157628216730247458495907937016659037875788202204331976455826044282603328910695556061271393407892500  5 0   1 1 1 2  1 2 3  3 2  1   # 73
-588405299035216666002052883188401520900715608483955404407976224628657934778872467110167261512811961913295570161004543400948418152162863739780403272660984695950543338149920617240111116131749397896822371433186771049364545418128015759447183937748196947561138285771115813356818790459177255061794735785454805011158671/6445798575821382247910143620386819328356598316722368440037206315251758873220347794618951807767101458838555592053380647220418199248709279422646919524095774208513627626313353631270138940757591857692311551857389872790987516504717181638242864269088009549076865507116955148392487457594411959032565985610704830539096202500  5 0   1 1 1 2  1 2 3  3 3  1   # 74
-64403576941129437244955423054762575755336094134770116136096129007619669093788822409385513974140677208028692229658546228994407458898961323143550086451894465132581646569812556983199748888525978041386402680697798867765812188138320392452652179431421196984490188586437517631892897096120851/17139834823592439004948132642977024182601635971757445140993132706274274429067081282817613587743219024171653666406730201109874846770790671982317907967337707008071456060057231974464858584392026381375481113465574311068367357998214314248617015605112485309816760879344188501541728363276826246250  5 0   1 1 1 3  1 2 1  3 3  1   # 75
-379680928371610089091634933871849210552059001084863821833542048154799811002512809609638184689222174059142785836507523494803607367209587382990831841693712724010848374847819801048399067722788522/26678762799103081659793904758861342936237006117741410635532624322727061871243333011061341300477520327483987601828299969565904993442078569123036927146558768643419934430254896049909500541748701943125  5 0   1 1 1 3  1 2 2  3 1  1   # 76
-335721750288670115632668722328929941169933082892698141608055260517253767793978273648247090475662571493658900168947386878203527133251090273753699419016652283550283290210958534170516159474543575056433790601430211577807303312931727815266681948360086053191/54612391036560016730885245422119386439687358242599181465641004883798252496155275372730241092995496775263122868785945736415825984779440567793274612656052398671185555074657399513955268928738051315131826026113071538428345995370400476071057274458011639058220000  5 0   1 1 1 3  1 2 2  3 1  2   # 77
-157485009454791645764292917948243252113068832839890844977079418396747719914801107253826794501064778494326975890468187678563101620126867273398450764276655249674289362534661996151114399383904671112903499136926932771518448908780255408858692681050578683085506691099355661273402798763688078/11821751300540319872548218992041561704170688453740163923931206279138989144251876928615380036716401694828603696105201737543500621282911142053339492419570191847735184200720083582511563516293915736006144222815213278827717641355223003410296082379626130917370154996209797316797821689604592931875  5 0   1 1 1 3  1 2 2  3 2  1   # 78
-1085585068035775988769468134775867479368146534413085772736174325222920339120665718516404095556034509359972523186002062917924226084928982054936365864100099962971724916190302796200003433296141512301789299271992868176185662216829335669336944287048647269581247346611864329711361426762011194375545293539391/19851938616621557487502696970085033550230082535820294851644950242220319433866602709403930970301132337995050702821479535441730374601952685381060164228284920443230532772177887337334100544548420517517883656671907033211541988570675564617619870299821356534797545960157395678244467177566343829469786326398440000  5 0   1 1 1 3  1 2 2  3 3  1   # 79
-2519854821130286138077051757338088049524696907440030725229617770678716141010117030717614115534739858750763482376606609314248223872531603515630570399492638376187068541970142170941594925377124297197374392292146107384196101472634858516551076038628505552981805856076171257/158158874534470847335890905437924523143643978354139584167679907674946620038484711005441961089637597685735462718031689991524523455926534121354407465727950523179397389745836184554607522670195181615055181227030564211813629190739530589692057534127403848689107540921020002511000  5 0   1 1 1 3  1 2 3  3 1  1   # 80
-106199632181068647023484845301964837005964617948175654461248799477847894377976774638346713030396434801516158100948926158288387328202612441105870649005751653445591384262325985886149520475863049954782404791482133915999793952497926513330331408558792816882396598476632416531227140860175870087/4534796899431637907021799660862251955027700147405853233154366045742433792669955080651681832927898526825956048305902173027529721742128180150185878807041217243382033707110783317322112867978784832730953214698364981585327514027380643301309925348200636186798484502474956332203569392551989380866625  5 0   1 1 1 3  1 2 3  3 2  1   # 81
-17086192467572939537314572736080878198454930282455357531248976269512590408649209502425624387724272669214265392848761727011964354052901841820426529166513050704088453084699166799139596896716386414150352008664284323846924491520076307584677/2072256355061688987297666847020006844391361605680470037032040327526804903711976086046774296823244733733639741384272442016232882551578956599890894545862512202679963936028233735467075663195047946111570703317481526670466889738571111260532045000  5 0   1 1 1 3  1 2 3  3 3  1   # 82
-339320291062323264797202854998275435864938841866588253687035798098428296863390039073847319826068579/47430137769394187004217631810325215713224668745299226657433324530656739251464839390649748874527537499183750  5 0   1 1 1 1  1 3 3  3 3  1   # 83
-773582865588197661858747753625683515735722586242178478056982384966197649453561803092902520867301174227567617766821159109089009116862916214197778458139105123002737674900051728761417127740134563040933893266835906754529749074092361226819723723548321615651380835589068662878/64459422837588444362901289165343098690761180551590640385343970789250188576880678651877813012301536115639302556611772603191593935201604427752630810852837655380873094316132161690008599375187452482526428242850184458008896165422881024364311465730681170190421163309045593443895625  5 0   1 1 1 2  1 3 2  3 3  1   # 84
-371627307758462353444379797600500585275809594238122258885842219188823645173977335892272630313669462356354240930293372765435374969774703258261571362217340034945298268181457765414256653993495534887/38944372091758853456464225707620585270593980981835976170200988967406820065358699283726324426126232970796364897760365671114288068365709232897998764220420560392395050071143303275883403441553265620926250  5 0   1 1 1 2  1 3 3  3 3  1   # 85
-25258692700932953707338507410405565655661157276649655538286331403809413121273441687006431482718697976549908412726351096591217888045384992037153629770107350587/6382284981961712989191715745566011963202533780854931454881309468915610678538611189983587134201309207820683492006667963700783165583062343243156332991049582778985494375  5 0   1 1 1 3  1 3 1  3 3  1   # 86
-10573235298559375611678210315108168417174834322333962743124795946827004577262834621535096562758242834897110885695964488642688581106051967816967814556661346348451718012083346586911445869/895601605036211329852812259160706028649108604981367456267555597108813092775149428203905711023918970940952600219075551036783470529977317965312003985896894315940177978323460603201429189925750  5 0   1 1 1 3  1 3 2  3 2  1   # 87
-17008657315107915828823575547318979519233047243792168963339638934153448510625949749314337605055148137220002868344170093649115510031016654308881081422042562767539783523949406641323101357697525017750870255937351953997808506774866893317462801411450791097/1273095579118509790800280327708615692242499237754299958549247551575544054460150440253250976695557367534715261185937402169005490888363223216227008190735759353251615388562572398391824460448361318605934667919001336758457260372916854255851864920669072373185000  5 0   1 1 1 3  1 3 2  3 3  1   # 88
-239326032361775936642497923346492762563893307134562497633176975979748621154040528769111155750539884888380909795870601880516444689434909/104758012039034155302648154770433155840834768279983864908357694081699930184193244713762324437701271744958304756574309917317585124578475351085000  5 0   1 1 1 3  1 3 3  3 3  1   # 89
-178850158087874823546855327530673630808504310584069674001971321329813514975595367740596324773182197030505880214432846392190973525462715924014276158320760689060362817854756494836252902468360944698744398973903545694825052313301612618422815017160477205008647/64967496133086422941710764347768830819298350856325033250093070103564095579174788700366375528617088139475603084270876043757067242876748809921602471612967383611088802019731550438951003967061849100894651977913288052587323253381596600017944294483656750671425840000  5 0   1 1 2 1  1 2 3  2 3  1   # 90
-416419875499781968174823228995827966286940551782446947344136326809915469613938498500320537485591816429605671285653108900668566083488081320325717499361774077199605943076175036226881193663992181/25458549119445588570382167699641688328436976979561282607214593462493937471103742475293321015908078598336676812878916167689676328642474224952088141555767046611992103946326371813175193041849858120000  5 0   1 1 2 2  1 2 2  2 3  1   # 93
-1584352059292085279878315549379764426972845656575027690205910872232589290301873399544748623402165297090059083914274515437570242766198781939167575695991113901674909201/105687914989086597086527655710759416863129209882194962811150788796438655779443759634259823867922982941158764610991272267233441140812736567349036544530090001829905687038125  5 0   1 1 2 2  1 2 3  2 3  1   # 94
-1749442598857531532383922227598413587067787522927459427744077811186625191376769671117723121/236201088574469317078187078478140899277595985755612501695341898095672753975869673713656006536875  5 0   1 1 2 3  1 2 3  2 3  1   # 95
-2968739744632679802952957347450725236161288521924456721627995222852380700781616525214963713396841704723253545680770928270744043033815279496/919725523451952787529411557761794806912631268355478757663650323136364692844071113376958956230851601605148919892021696557800673546134044235850625  5 0   1 1 2 2  1 2 2  3 3  1   # 96
-163125180464041747754783570304961886907768256629005018426654011676375101141100146751610359893255231297910714972075519785822584627704531933436975363148411305648553299653/7600959328746026278716106056560531445949222639381522698331042461936820024906457797525227916988319852164371718258179147726785105317302072697218276423296668238604539792791250  5 0   1 1 2 2  1 2 3  3 2  1   # 97
-7596779248544482379609568698861150110880604551997813447690839455718810158854048450466215860215912995604706580291610169908050838071632914783917523723052919233933131224099623134686327308124012183902432508056162560587690719039807153547198671585540921/464181199113487100932055981189096629701586451017521840350183692271472974008389738076821588900327977881038339995965882913901038075809807732270131181430941798938281890675121781307539609915977694349238969844053797331759893263529996568987725358539670300625  5 0   1 1 2 2  1 2 3  3 3  1   # 98
-103827648453664292439017963157340560238136048890952886569008954666662207342585591495862033967579678359209137786719135464110009459376477656027379614347165266149167870274648821046249/7038507053830392246938587457446262976476477574227091507846382203293616283451485047106628437236852526596585939442964027958082939918761168442122567422529437871655463103441867177139260750  5 0   1 1 2 3  1 2 3  3 2  1   # 99
-237094262350829067683061637182833870192520099098076438588959686367423604470560730038240293800708128183505618780211405897422016000190267926394514668596182/18676885085951940654625040699505433808394108195367486172644282277346174246090310595099008291363129732443010163158267528540984298907732856864465883381528218125  5 0   1 1 2 3  1 2 3  3 3  1   # 100
-584982259427635826305396808361754966742347880654421071850215132367288229487548931036543618645108887681146860514765976855199407768391248630354987/61375251341525192493788719621185894111312054821727111638374120318314358290335908653035663967202204292182341630466196208087342434798013631385521676250  5 0   1 1 2 2  1 3 3  3 3  1   # 101
-3941345618342048412540461134838958970590668123871780310459380119339134476920760169461757140301577616152546185225322015463500094084897727204248876289615653096776353246596317766133/313910286820593889195258412127731808425360232973562078831681636789823330079720880309914856156848314448122189942051443297683942333080847418437104270328519974992683583529444688147027500  5 0   1 1 2 3  1 3 2  3 3  1   # 102
-257982645526469367422671990664504066274169212196131549810222059255032148671140011338753612114725305498729761449778393827859702553894461612379097639/27172083173549836796110167787824938328963697553300651390994583711424994548950024962418955679701256450858119736077771048591376672976457651382500083285000  5 0   1 1 2 3  1 3 3  3 3  1   # 103
-14634997842097660996738187739747378483723442048154936729/1536080903322036120216946635225242626517798854893786799292707500  5 0   1 1 3 3  1 3 3  3 3  1   # 104
-1116315519173993159457439199975726222443023634645374872430669208691380415785828844107459000615386524267674870641698039979854384767727575021761916112849729927036152894411/1137449964889002349900961225209850409624267068042553692944616182719801636995727164227114066496651164187038469654421815230602972731092181632888320144605701835947129245673292400  5 0   1 1 1 2  2 2 1  2 2  1   # 105
-9088574798925601879884061323370736408543462856174134627164261826381561263176487596988546044195324103461414368390624015179046157707542634069097450591629485550887444906150447061/9518604427961401260983565200229600579217828688905452660347281756213156985499260293788424990024083804133419691133583849874576848102748494417449389382648184526773051140076504792379200  5 0   1 1 1 2  2 2 1  2 2  2   # 106
-938732971471475311045221379517344275853213566956056806508487396228724957029059301868933767235781779159277852146227733095479327433918964904659029062879671350717097129735075003050651/607236577920212773120465388391948782895945255625657604611938013597178982192226050055776521049436127706594223629473022654399075248363466179609421222116716361253058941149605671103211910000  5 0   1 1 1 2  2 2 1  2 3  1   # 107
-2568343324159930982734512586341464799150930799378144280293271186474788887469858561951/710594762295164092843476174081320533853416463441313555439734763926344158365961239892710000  5 0   1 1 1 3  2 2 1  2 1  1   # 108
-35795050764940182424757027513511040940424671540062675785595243540105377040389410892051605160615497660230973701712022309709046578950523617649557501134712767443465829556124149577956252058300489718041/4311811735402676860917866685496562990250444465051566071367677829645069820649070415320138102886282163819267925185332708493469313725683318305156881265506208248306087290090961979702749682798110568653047500  5 0   1 1 1 3  2 2 1  2 1  2   # 109
-6655481189468570039357081028837711209029789936512202487509862619742431518075220978433587735436251179431087121662776301502432414578122299719056645833526553428225635959587542705317091735159735891/3252384452827440059582139181592395709269251350418166270942944911667825744482327460883259218413330497257339205201348858915198793350192594305310851490128146973886965020099904209068861547521287869180000  5 0   1 1 1 3  2 2 1  2 1  3   # 110
-53112050088273695926049541608375019939539384177015129358025384641621403375001309077403968344402621625929089352632861048560615389076457509400538147093356223566038408363414985747321060179140063883875438441841884865829043153083539/72279677702789964093339883843179813436148820327230973098347088284324676406979966824106679299384634287000000435627433343517076386232843708752877937478597306644792607419941759731422076371523813114032312024211189302571228972036808940000  5 0   1 1 1 3  2 2 1  2 2  2   # 111
-1452432079107939406619753476316136175504276734189321790915769042322785896799/4633035766276599626697453217602193262038086577060680873430435689609906801964816320  5 0   1 1 2 1  2 1 2  1 2  1   # 112
-7877153774349181909713580973981237363711166387295208268124629856961881961168269473900248928054987899121278208580811002897957149012518161640606274068078517153799/1104989250539494703369119849796727973317599713392184649485699454075512507694556423133186404140022294574362162951881874973951634174282731193402402718047100396067469280  5 0   1 1 2 2  2 1 2  1 2  2   # 113
-112993049755728902876842768773569174052888695142366683027138966252710284485/13123427777235398268541098430329227206336800891328101141516676488328838088  5 0   1 1 2 2  2 1 2  2 1  1   # 114
-6362120341046691873629256780716649529579044400785616245421055901567034994310430524546532099877487546004835540408045063099215249619326057622457551388656755097953393187248615572223/158886814795846744499986263455133448184461557726602558814339300718567469073736387214782809218949514665284766103226720410456320250688580749926671600224751130729497704527969819200  5 0   1 1 2 2  2 1 2  2 1  2   # 115
-1155368104329431867371585206711094282985691822248663566918057099643194115771600002975423257389120683177834909770808331608193558804914186899117417261593257980941012161299435238938278318106456654813768458253938170227011923/899652806649269051349203031254799243272773538754465709196456598279788761630192610325105190695274393258195428861072191644493961307638303628913505939849800879496718439030281881678525476778976207056140238248341132155243926776800  5 0   1 1 2 2  2 1 2  2 2  2   # 116
-615975577753172034144878607523557938635505804309222441590210245776111957789952181700458545240476055009192248064748316568856085380550095148397791246920710004602257313800841843/30538436272676763729867448314048435495720000650717753452025706975518352559206202748662708145575332808602512635047464509976442414028415967423141700774270093469513666063406875  5 0   1 1 2 2  2 1 3  2 1  1   # 117
-29941263057007547188773962677883306981106001364462072225115350075827070744235649205165593417944769056703590846794169747528807348313661131501793156526162967874951290841067141362802665503220607513287584391820443096769723538619491214314803621169287924449827290211283835556195220511264686875750514036183/2335833915865730161572051265996677674059587264428424474121087705177380106148271068548541918764507031908738255040743758955174737577919059578455819513513303815628811193598027853526051163542162838915688454562331727480462902373341292784186561131969630605196406139068756140553176685031214319298485160000  5 0   1 1 2 2  2 1 3  2 1  2   # 118
-84973190840925509514185081265008027486441796818933513215793505818494598317973479249748674731127547126779884215951601502288100491335608213891232076479076809904771427612741749/23328610380027082411688292102748077017427792415859844311268612537165530631386521384108148869547210052482987605092990330173577360102757444910471244288083202873432048066031301227500  5 0   1 1 2 3  2 1 3  2 1  1   # 119
-1077386266879429483682367841988205703992675020389923595830114738928433668303821981518628499833238696828449338166474000011146774557224676795434279140803287/75212879685429842908092051821920623800990473514292114677634592454931888115519566007454583413093106814204611606424294882569426683906674975189069335768219510000  5 0   1 1 2 2  2 1 3  3 1  1   # 120
-184115126593592204953892197431252226213525977991502730004663786607177994415922037479350478779285954892312825309513500073829658707426609417403512906416788349483514605288088813110773997371/14702023237566629547052276663044453972317466428850447114898454902968200897308027744018990331626769660168831297162954211350343894241811647786134286147192945276414301855979082151049602531080000  5 0   1 1 2 2  2 1 3  3 1  2   # 121
-12239911083681787082226633336805350761509210061142173594710162368757049964820648034120771524987826633793111485063372957525342299415491035964204010999639/946022283027402295582133829122860995880952174700787979990380379496186510323779539028832595003435225647957250854754587584895105376705262291132718961862122000  5 0   1 1 2 3  2 1 3  3 1  1   # 122
-1116770850757902487782239973814163363474719803595810623933394311836289392393391156202147485015193788193099618465817391318758769809/294646513749490442884492954945966049280140322605684790612827252916818505126938941643754198901773487334700811750100084686626068001927600  5 0   1 1 2 2  2 2 2  2 2  1   # 123
-39652125726696373638996920580332019478742970811993091911803020672843640407230697814302293817441772408720099826650291637788216922793778897876657250028177261366616877195946570555520704569650781055731984482436710187449129621134105107310999/459765623240563597859361162682894921178491256885183282018178293337444556064791986994844896703929578130121926023877117393046942367525225723364892531685945266933026262358690174392697857914449400073130187361321589348810930368033496126234915000  5 0   1 1 2 3  2 2 1  2 2  1   # 124
-1070735274949992440670664355047078085322526367548240953841371493910755739688260737098132692611994568092704776699445611019493839405176650829214154259547899553188383599932738797653972912915928464444616683322917681611023037184849767011025867859679116768539429651290126419905293968420747493/202539915784849917795882817151250720936561680932867411593795105557011530279719667498107686697894120677210540213947800308175757855791567423259423019950206770262228325859232573700731313370545327381790138428328023816667921247447316623071143447762745187465298030508425224968692501169810764795000  5 0   1 1 2 3  2 2 1  2 3  1   # 125
-5081130228944459258637064378045999915644912008936420818984261594465197447834009974867725296051383599495691162522460804255945694267810145114963738455402273033213062451502253874422710164176122667269822289251535894615254495887329331/240772678606931101434854619867962752282681367206591564056107250991842552710680168981543176858979693084091663315992314019782692045623207000265826338155821968103386779726414035071216822777862890321596614267506615580363611697347360385000  5 0   1 1 2 3  2 2 2  2 2  1   # 126
-60858356634568806059371557938443643383063446143377727306275615227790308397706989129997538263738797416753929943496900678708817085563511309654563762342110257983983691039/7383514664027073544919830078719754588122034226397204318606775646853246691348954359853757853930576585995291490717812976798766656120215193510668110969916517316701131315152500  5 0   1 1 3 3  2 1 3  2 1  1   # 127
-302219655158190959676373096264733601588229413139655776129328379467787872577693177610232830837155337513046218343726389329595729376913153749304755349146833231790688010211614183277867629862071146654344300624944903/35885638689772190280443997120839815105451707755389043094337108080343741518115124228639229001786365461993385064577617408580953745525864998820340675128628572499001382143430957484072987945802942438319133681097722845000  5 0   1 1 3 3  2 1 2  3 2  1   # 128
-25652865503163327068082796928315878954008173138259681005276113956299382567855875020848900675757920397519726297304810737478181487363638227196247887529429334534381/1935896638709689904500932346863433785634566161131520993149099999740848886313744095533564247750087280308346834469883702354607905276793645879252347723641274882983692500  5 0   1 1 3 3  2 1 3  3 1  1   # 129
-13890865118042748536279786695713339557214625196166843650909082973326268477624260152866150819079313511092783964297780919039005794716735689074472599332128817852945504420479193277786062351/4038027792777071379013177750223329769110887460041444221756902966384815901769916592376462234160586887054248780988510238197525802932699281296328084994225790476401200241051897306380127087130000  5 0   1 1 3 3  2 2 2  2 2  1   # 130
-717014383956797020749477805869388151065849028784652472639/62403917550297216586252018581838387789620965528537954798871430875  5 0   1 1 3 3  3 1 3  3 1  1   # 131


==> anc/Certificate_flags_h_0.008.tex <==
\documentclass{article}
\usepackage{tikz}
\usepackage{fullpage} % Disable if equations are overflowing
\usepackage{multicol}
\usepackage{stmaryrd}
\usepackage{amsmath}

\usepackage{nicematrix}

% Uncomment to have landscape paper that is very wide
\usepackage[legalpaper, landscape, margin=0.5in]{geometry}

% Uncomment if trying to show matrices that are more than 10x10
 \setcounter{MaxMatrixCols}{20}

% Uncomment if coefficients are too squished in matrices
 \renewcommand*{\arraystretch}{1.5}

 % tikz style

\newcommand{\vc}[1]{\ensuremath{\vcenter{\hbox{#1}}}}
\tikzset{flag_pic/.style={scale=1}}  %  Change the scale to change all figures
\tikzset{unlabeled_vertex/.style={inner sep=1.7pt, outer sep=0pt, circle, fill}}
\tikzset{labeled_vertex/.style={inner sep=3pt, outer sep=0pt, rectangle, fill=white, draw=black}}
\tikzset{edge_color0/.style={color=black,line width=1.2pt,opacity=0.5,dashed}}
\tikzset{edge_color1/.style={color=red,  line width=1.2pt,opacity=0}} 
\tikzset{edge_color2/.style={color=blue, line width=1.2pt,opacity=1, densely dotted}}
\tikzset{edge_color3/.style={color=green!80!black,line width=1.2pt}}
\tikzset{edge_color4/.style={color=orange, line width=1.2pt}}
\tikzset{edge_color5/.style={color=red,  line width=1.2pt,dotted}}
\tikzset{edge_color6/.style={color=blue, line width=1.2pt,dotted}}
\tikzset{edge_color7/.style={color=green, line width=1.2pt,dotted}}
\tikzset{edge_color8/.style={color=gray, line width=1.2pt}}
\tikzset{edge_color9/.style={color=gray, dotted, line width=1.2pt}}
\tikzset{edge_color10/.style={color=gray, dashed, line width=1.2pt}}
\tikzset{edge_color11/.style={color=pink, dashed, line width=1.2pt}}
\tikzset{edge_f/.style={-latex}}
\tikzset{edge_b/.style={latex-}}
\tikzset{edge_color1f/.style={edge_f,edge_color1}}
\tikzset{edge_color1b/.style={edge_b,edge_color1}}
\tikzset{edge_color2f/.style={edge_f,edge_color2}}
\tikzset{edge_color2b/.style={edge_b,edge_color2}}
\tikzset{edge_color3f/.style={edge_f,edge_color3}}
\tikzset{edge_color3b/.style={edge_b,edge_color3}}
\tikzset{edge_color4f/.style={edge_f,edge_color4}}
\tikzset{edge_color4b/.style={edge_b,edge_color4}}
\tikzset{edge_color5f/.style={edge_f,edge_color5}}
\tikzset{edge_color5b/.style={edge_b,edge_color5}}
\tikzset{edge_color6f/.style={edge_f,edge_color6}}
\tikzset{edge_color6b/.style={edge_b,edge_color6}}
\tikzset{edge_color7f/.style={edge_f,edge_color7}}
\tikzset{edge_color7b/.style={edge_b,edge_color7}}
\tikzset{edge_color8f/.style={edge_f,edge_color8}}
\tikzset{edge_color8b/.style={edge_b,edge_color8}}
\tikzset{edge_colorroot/.style={color=red, line width=1.7pt}}
\tikzset{edge_thin/.style={color=black}}
\tikzset{edge_hidden/.style={color=black,dotted,opacity=0}}
\tikzset{vertex/.style={inner sep=1.7pt, outer sep=0pt, circle}}
\tikzset{vertex_color0/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=white}}
\tikzset{vertex_color1/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=red!30!white}}
\tikzset{vertex_color2/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=blue!30!white}}
\tikzset{vertex_color3/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=green}}
\tikzset{vertex_color4/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=yellow}}
\tikzset{vertex_color5/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray!30!white}}
\tikzset{vertex_color6/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$6$}}}
\tikzset{vertex_color7/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$7$}}}
\tikzset{vertex_color8/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$8$}}}
\tikzset{vertex_color9/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$9$}}}
\tikzset{vertex_color10/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$10$}}}
\tikzset{vertex_color11/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$11$}}}
\tikzset{vertex_color12/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$12$}}}
\tikzset{vertex_color13/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$13$}}}
\tikzset{vertex_color14/.style={inner sep=1.7pt, outer sep=0pt, draw, circle, fill=gray,label=below:{$14$}}}
\tikzset{labeled_vertex_color0/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=white}}
\tikzset{labeled_vertex_color1/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=red!30!white}}
\tikzset{labeled_vertex_color2/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=blue!30!white}}
\tikzset{labeled_vertex_color3/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=green}}
\tikzset{labeled_vertex_color4/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=yellow}}
\tikzset{labeled_vertex_color5/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray!30!white}}
\tikzset{labeled_vertex_color6/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray,label=below:{$6$}}}
\tikzset{labeled_vertex_color7/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray,label=below:{$7$}}}
\tikzset{labeled_vertex_color8/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray,label=below:{$8$}}}
\tikzset{labeled_vertex_color9/.style={inner sep=3pt, outer sep=0pt, draw, rectangle, fill=gray,label=below:{$9$}}}
\tikzset{text_color0/.style={color=black}}
\tikzset{text_color1/.style={color=red}}
\tikzset{text_color2/.style={color=blue}}
\tikzset{text_color3/.style={color=green!70!black}}
\tikzset{text_color4/.style={color=orange}}
\tikzset{text_color5/.style={color=gray}}

\def\outercycle#1#2{
\pgfmathtruncatemacro{\plusone}{#1+1}
\pgfmathtruncatemacro{\zeroshift}{270 - (#2-1)*360/#1/2 }
%    \draw  \foreach \x in {0,1,...,#1}{(270-360/#1/2+\x*360/#1:1) coordinate(x\x)};}
%    \draw  \foreach \x in {0,1,...,#1}{(\zeroshift+\x*360/#1:1) coordinate(x\x)};
    \draw  \foreach \x in {0,1,...,#1}{(\zeroshift+\x*360/#1:1) node[vertex](x\x){}};
}
    
\def\drawhypervertex#1#2{ \pgfmathtruncatemacro{\plusone}{#1+1}  \draw[edge_color2] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0) +(0,0) node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};}
\def\drawrootedhypervertex#1#2{ \pgfmathtruncatemacro{\plusone}{#1+1} \draw[edge_color8] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0)  +(0,0) node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};}
\def\drawrootedhyperroot#1#2{ \pgfmathtruncatemacro{\plusone}{#1+1} \draw[edge_colorroot] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0)  +(0,0) node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};}
\def\drawhypervertexcolor#1#2#3{ \pgfmathtruncatemacro{\plusone}{#1+1} \pgfmathtruncatemacro{\plusone}{#1+1} \draw[edge_color#3] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0)  +(0,0) node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};}
\def\drawhyperedge#1#2{\pgfmathtruncatemacro{\plusone}{#1+1} \draw[dotted] (x0)++(0,-0.2-0.2*#1)--++(0.5*#2-0.5,0);}

%\def\labelvertex#1{\draw (x#1) node[below]{#1}; }
\def\labelvertex#1{\pgfmathtruncatemacro{\vertexlabel}{#1+1 } \draw (x#1) node{\color{black}\tiny\vertexlabel}; }
%\def\labelvertex#1{\pgfmathtruncatemacro{\vertexlabel}{#1+1 } \draw (x#1) node{\color{yellow}\tiny\vertexlabel}; }
%\def\labelvertex#1{}

% Some simplification for 3graphs
% level, #vertices,  #three coordinates
\newcommand{\drawHEthree}[5]{
\drawhyperedge{#2}{#1}
\drawhypervertex{#3}{#2}
\drawhypervertex{#4}{#2}
\drawhypervertex{#5}{#2}
}

\def\drawhypervertexBIcolor#1#2#3#4{ \pgfmathtruncatemacro{\plusone}{#1+1} \pgfmathtruncatemacro{\plusone}{#1+1}
\draw[edge_color#3] (x#1)++(0,-0.2-0.2*#2)+(-0.2,0) -- +(0.2,0);
\draw[text_color#4] (x#1)++(0,-0.2-0.2*#2)  node[fill=white,outer sep=0,inner sep=0]{\tiny \plusone};
}

% Some simplification for 3graphs
% level, #vertices, edge_color  #three coordinates (coord, text_color)
\newcommand{\drawHECthree}[9]{
\drawhyperedge{#2}{#1}
\drawhypervertexBIcolor{#4}{#2}{#3}{#5}
\drawhypervertexBIcolor{#6}{#2}{#3}{#7}
\drawhypervertexBIcolor{#8}{#2}{#3}{#9}
}
    
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% This is a macro for drawing (oriented) graphs
%
%  Examples of usage
%   \Fe{3}{0}{2 2 2}          % 3 vertices, 0 labeled,  all three edges
%   \Fe{2}{1}{2}                % 2 vertices, 1 labeled,  edge
%   \Fe{2}{0}{1}                % 2 vertices, 0 labeled,  non-edge
%   \Fe42{2 1 2 2 1 2}   % 4 vertices, 2 labeled,  C_4
%   \Fe42{2f 1 2b 2f 1 2f}   % 4 vertices, 2 labeled,  directed C_4
%
\usepackage{listofitems}
\tikzset{vertex_u/.style={unlabeled_vertex}}
\tikzset{vertex_l/.style={labeled_vertex}}
\newcommand{\Fnv}[2]{ %   #of labeled vertices  #vertex_ID   draws the vertex and adds label if applicable
\ifnum#2<#1 \draw (x#2) node[vertex_l]{}; \labelvertex{#2}  % labeled vertex
\else  \draw (x#2) node[vertex_u]{}; \fi % unlabeled vertex
}
\newcommand{\Fne}[3]{%   edge_color   i   j     draws an edge of edge_color between xi and  xj
\draw[edge_color#3] (x#1)--(x#2); 
}
\newcounter{Fneid} % tmp counter
\newcommand{\Fe}[3]{%            #vertices   #labeled   {color color color ...  } adjacency matrix
\ifnum#1=1% If we have just one vertex, draw it and don't worry about the rest
  \vc{\begin{tikzpicture}[scale=0.4]\outercycle{1}{2}
  \Fnv{#2}{0}
  \end{tikzpicture}}
\else
\setsepchar{ }% edge labels are separated by spaces
\readlist\elabel{#3}% parse edge labels to \elabel  
\pgfmathtruncatemacro{\vertexloop}{#1-1}% when looping vertices, we need -1 
\pgfmathtruncatemacro{\vertexloopi}{#1-2}% and -2 in the loop
\pgfmathtruncatemacro{\expectededges}{#1*(#1-1)/2}%   how many edges we should have?
\ifnum\elabellen=\expectededges% 
\def\cycleshift{2}% Check how to rotate the image, default is 2, but sometimes we can change it
\ifnum#1=2\def\cycleshift{1}\fi%          for 2 vertices it is better to shift,
\ifnum#1=3\ifnum#2=1\def\cycleshift{1}\fi\fi%   for 3 vertices with 1 labeled we rotate them
\def\Fnscale{0.4}\ifnum#1>4\def\Fnscale{0.45}\fi\ifnum#1>5\def\Fnscale{0.55}\fi\ifnum#1>7\def\Fnscale{0.65}\fi% scale the figure for larger graphs to make it readable
\vc{\scalebox{0.6}{\begin{tikzpicture}[scale=\Fnscale]
          \outercycle{#1}{\cycleshift}% Define coordinates of vertices 
          \setcounter{Fneid}{1}         % we need to keep track of index of edge in  
          \foreach\i in {0,...,\vertexloopi}{   % loop over \i, \j pairs of vertices
          \pgfmathtruncatemacro{\jfrom}{\i+1}
          \foreach\j in {\jfrom,...,\vertexloop}{
          \edef\eID{\arabic{Fneid}}
          \edef\eij{\elabel[\eID]}         % get the label of the edge i,j
            \Fne\i\j{\eij}              % draw the edge i,j
	% \i\j\eID\eij   % this is a debug text
	    \stepcounter{Fneid}
          }}
          \foreach\i in {0,...,\vertexloop}{\Fnv{#2}{\i}  % draw all vertices
          %\draw(\i,0) node[below]{\i};  % this is for debug as well
          }
          \end{tikzpicture}}}%
\else% If the number of edges does not match, print an error message
   #1 vertices need \expectededges{} edges but got \elabellen edges.
\fi
\fi
}
%%%%%%%%%%%%%%%%%%% End of Fe macro


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% This is a macro for drawing (oriented) graphs with colored vertices
%
%  Examples of usage
%   \Fve{3}{0}{1 1 1}{2 2 2}          % 3 vertices, 0 labeled,  all three edges
%   \Fve{2}{1}{2 1}{2}                % 2 vertices, 1 labeled,  edge
%   \Fve{2}{0}{3 1}{1}                % 2 vertices, 0 labeled,  non-edge
%   \Fve42{1 2 3 4}{2 1 2 2 1 2}   % 4 vertices, 2 labeled,  C_4
%   \Fve42{2 3 1 4}{2f 1 2b 2f 1 2f}   % 4 vertices, 2 labeled,  directed C_4
%
\usepackage{listofitems}
\tikzset{vertex_u/.style={unlabeled_vertex}}
\tikzset{vertex_l/.style={labeled_vertex}}
\newcommand{\FnvD}[3]{ %   #of labeled vertices  #vertex_ID   draws the vertex and adds label if applicable
\ifnum#2<#1 \draw (x#2) node[labeled_vertex_color#3]{}; \labelvertex{#2}  % labeled vertex
\else  \draw (x#2) node[vertex_color#3]{}; \fi % unlabeled vertex
}
\newcommand{\FneD}[3]{%   edge_color   i   j     draws an edge of edge_color between xi and  xj
\draw[edge_color#3] (x#1)--(x#2); 
}
\newcounter{Fvneid} % tmp counter
\newcounter{Fvnvid} % tmp counter

\newcommand{\Fve}[4]{%            #vertices   #labeled   {color color color ...  } adjacency matrix
\ifnum#1=1% If we have just one vertex, draw it and don't worry about the rest
  \vc{\begin{tikzpicture}[scale=0.4]\outercycle{1}{2}
  \FnvD{#2}{0}{#3}
  \end{tikzpicture}}
\else
\setsepchar{ }% edge labels are separated by spaces
\readlist\vlabel{#3}% parse edge labels to \vlabel  
\readlist\elabel{#4}% parse edge labels to \elabel  
\pgfmathtruncatemacro{\vertexloop}{#1-1}% when looping vertices, we need -1 
\pgfmathtruncatemacro{\vertexloopi}{#1-2}% and -2 in the loop
\pgfmathtruncatemacro{\expectededges}{#1*(#1-1)/2}%   how many edges we should have?
\ifnum\vlabellen=#1% 
\ifnum\elabellen=\expectededges% 
\def\cycleshift{2}% Check how to rotate the image, default is 2, but sometimes we can change it
\ifnum#1=2\def\cycleshift{1}\fi%          for 2 vertices it is better to shift,
\ifnum#1=3\ifnum#2=1\def\cycleshift{1}\fi\fi%   for 3 vertices with 1 labeled we rotate them
\def\Fnscale{0.4}\ifnum#1>4\def\Fnscale{0.45}\fi\ifnum#1>5\def\Fnscale{0.55}\fi\ifnum#1>7\def\Fnscale{0.65}\fi% scale the figure for larger graphs to make it readable
\vc{\begin{tikzpicture}[scale=\Fnscale]
          \outercycle{#1}{\cycleshift}% Define coordinates of vertices 
          \setcounter{Fvneid}{1}         % we need to keep track of index of edge in  
          \foreach\i in {0,...,\vertexloopi}{   % loop over \i, \j pairs of vertices
          \pgfmathtruncatemacro{\jfrom}{\i+1}
          \foreach\j in {\jfrom,...,\vertexloop}{
          \edef\eID{\arabic{Fvneid}}%
          \edef\eij{\elabel[\eID]} % get the label of the edge i,j
            \Fne\i\j{\eij}%  draw the edge i,j
	% \i\j\eID\eij   % this is a debug text
	    \stepcounter{Fvneid}
          }}
          \foreach\i in {0,...,\vertexloop}{%
          \setcounter{Fvnvid}{\i}
          \stepcounter{Fvnvid}
          \edef\vID{\arabic{Fvnvid}}%
          %\draw(\i,-\i) node[below]{\vID, \vlabellen};
          \edef\vlabeli{\vlabel[\vID]}%
          \FnvD{#2}{\i}{\vlabeli} % draw all vertices
          }%
          \end{tikzpicture}}%
\else% If the number of edges does not match, print an error message
   \text{ #1 vertices need \expectededges{} edges but got \elabellen{} edges. }
\fi
\else% If the number of edges does not match, print an error message
 \text{ #1 vertices need #1 vertex labels but got \vlabellen{} labels. }
\fi
\fi
}
%%%%%%%%%%%%%%%%%%% End of Fve macro


\begin{document}
\pagestyle{empty}

Flag algebras calculation that is the optimal solution for program $(Ph)$ is upper bounded by 0.


Forbidden induced flags: 4 \begin{center}
\Fe30{3 3 3}\,
\Fe30{2 3 3}\,
\Fe30{2 2 3}\,
\Fe40{2 2 2 2 2 2}
\end{center}


% Parameters count 9: \begin{itemize}
%\item $pbA = 907352092/38250331$ 
%\item $pbB = 2494012/15962116207$ 
%\item $pbC = 1992631906/5724707$ 
%\item $pbD = 9301077037/5424497$ 
%\item $pbE = 1086566/49324695257$ 
%\item $pbF = 6372470073/3749072$ 
%\item $pbG = 17353362279/1185433$ 
%\item $pbH = 7049307908/2908347$ 
%\item $pf = 2/125$ 
%\end{itemize}


 Quantum flags defined 3: \begin{itemize}
\item $fc_1 =  \frac{1}{2} \times  \Bigg(  \frac{1}{2}   \Fe20{2} + \Fe20{3} \Bigg) + \frac{2}{125}   \Fe20{3} - \frac{1}{9}   \ensuremath{\emptyset} $ 
\item $fc_2 =  \Fe31{1 1 3} + \frac{1}{2}   \Fe31{1 1 2} + \frac{1}{2}   \Fe31{2 2 2} + \frac{2}{125} \times \pi^\sigma\Bigg(\sigma=\Fe11{} \text{ for } \Fe20{3} \Bigg)- \frac{1}{9}   \Fe11{} $ 
\item $fc_3 =  \frac{1}{2}   \Fe42{3 2 2 1 1 2} + \frac{1}{2}   \Fe42{3 1 1 2 2 2} + \frac{1}{2}   \Fe42{3 3 1 1 1 3} + \frac{1}{4}   \Fe42{3 3 1 1 1 2} + \frac{1}{2}   \Fe42{3 2 1 1 1 3} + \frac{1}{4}   \Fe42{3 2 1 1 1 2} + \frac{1}{2}   \Fe42{3 1 1 3 1 3} + \frac{1}{4}   \Fe42{3 1 1 3 1 2} + \frac{1}{2}   \Fe42{3 1 1 2 1 3} + \frac{1}{4}   \Fe42{3 1 1 2 1 2} + \frac{1}{2}   \Fe42{3 1 1 1 1 3} + \frac{1}{4}   \Fe42{3 1 1 1 1 2} + \frac{2}{125} \times \pi^\sigma\Bigg(\sigma=\Fe22{3} \text{ for } \Fe20{3} \Bigg)- \frac{1}{9}   \Fe22{3} $ 
\end{itemize}


 Matrices of flags defined 14: \begin{itemize}
\item $F_1 = \begin{pmatrix} 2  \Fe43{1 1 1 1 1 1} -   \Fe43{1 1 2 1 2 2}   &  \Fe43{1 1 1 1 1 2} + \Fe43{1 1 1 1 2 1} + \Fe43{1 1 2 1 1 1}  &  \Fe43{1 1 1 1 1 3} + \Fe43{1 1 1 1 3 1} + \Fe43{1 1 3 1 1 1}  &  \Fe43{1 1 1 1 2 2} + \Fe43{1 1 2 1 1 2} + \Fe43{1 1 2 1 2 1}  &  \Fe43{1 1 1 1 2 3} + \Fe43{1 1 1 1 3 2} + \Fe43{1 1 2 1 1 3} + \Fe43{1 1 2 1 3 1} + \Fe43{1 1 3 1 1 2} + \Fe43{1 1 3 1 2 1}  &  \Fe43{1 1 1 1 3 3} + \Fe43{1 1 3 1 1 3} + \Fe43{1 1 3 1 3 1}  &  \Fe43{1 1 2 1 2 3} + \Fe43{1 1 2 1 3 2} + \Fe43{1 1 3 1 2 2}  &  \Fe43{1 1 2 1 3 3} + \Fe43{1 1 3 1 2 3} + \Fe43{1 1 3 1 3 2}  &  \Fe43{1 1 3 1 3 3} \end{pmatrix}$ 
\item $F_2 = \begin{pmatrix} \Fe43{1 1 1 1 1 2} - \Fe43{1 1 1 1 2 1}  &  \Fe43{1 1 1 1 1 2} - \Fe43{1 1 2 1 1 1}  &  \Fe43{1 1 1 1 1 3} - \Fe43{1 1 1 1 3 1}  &  \Fe43{1 1 1 1 1 3} - \Fe43{1 1 3 1 1 1}  &  \Fe43{1 1 1 1 2 2} - \Fe43{1 1 2 1 1 2}  &  \Fe43{1 1 1 1 2 2} - \Fe43{1 1 2 1 2 1}  &  \Fe43{1 1 1 1 2 3} - \Fe43{1 1 1 1 3 2}  &  \Fe43{1 1 1 1 2 3} - \Fe43{1 1 2 1 1 3}  &  \Fe43{1 1 1 1 2 3} - \Fe43{1 1 2 1 3 1}  &  \Fe43{1 1 1 1 2 3} - \Fe43{1 1 3 1 1 2}  &  \Fe43{1 1 1 1 2 3} - \Fe43{1 1 3 1 2 1}  &  \Fe43{1 1 1 1 3 3} - \Fe43{1 1 3 1 1 3}  &  \Fe43{1 1 1 1 3 3} - \Fe43{1 1 3 1 3 1}  &  \Fe43{1 1 2 1 2 3} - \Fe43{1 1 2 1 3 2}  &  \Fe43{1 1 2 1 2 3} - \Fe43{1 1 3 1 2 2}  &  \Fe43{1 1 2 1 3 3} - \Fe43{1 1 3 1 2 3}  &  \Fe43{1 1 2 1 3 3} - \Fe43{1 1 3 1 3 2} \end{pmatrix}$ 
\item $F_3 = \begin{pmatrix} \Fe43{1 1 1 2 1 1}  &  \Fe43{1 1 1 2 1 2} + \Fe43{1 1 1 2 2 1}  &  \Fe43{1 1 1 2 1 3} + \Fe43{1 1 1 2 3 1}  &  \Fe43{1 1 1 2 2 2}  &  \Fe43{1 1 2 2 1 1}  &  \Fe43{1 1 2 2 1 2} + \Fe43{1 1 2 2 2 1}  &  \Fe43{1 1 2 2 1 3} + \Fe43{1 1 2 2 3 1}  &  \Fe43{1 1 2 2 2 2}  &  \Fe43{1 1 3 2 1 1}  &  \Fe43{1 1 3 2 1 2} + \Fe43{1 1 3 2 2 1}  &  \Fe43{1 1 3 2 1 3} + \Fe43{1 1 3 2 3 1}  &  \Fe43{1 1 3 2 2 2} \end{pmatrix}$ 
\item $F_4 = \begin{pmatrix} \Fe43{1 1 1 2 1 2} - \Fe43{1 1 1 2 2 1}  &  \Fe43{1 1 1 2 1 3} - \Fe43{1 1 1 2 3 1}  &  \Fe43{1 1 2 2 1 2} - \Fe43{1 1 2 2 2 1}  &  \Fe43{1 1 2 2 1 3} - \Fe43{1 1 2 2 3 1}  &  \Fe43{1 1 3 2 1 2} - \Fe43{1 1 3 2 2 1}  &  \Fe43{1 1 3 2 1 3} - \Fe43{1 1 3 2 3 1} \end{pmatrix}$ 
\item $F_5 = \begin{pmatrix} \Fe43{1 1 1 3 1 1}  &  \Fe43{1 1 1 3 1 2} + \Fe43{1 1 1 3 2 1}  &  \Fe43{1 1 1 3 1 3} + \Fe43{1 1 1 3 3 1}  &  \Fe43{1 1 2 3 1 1}  &  \Fe43{1 1 2 3 1 2} + \Fe43{1 1 2 3 2 1}  &  \Fe43{1 1 2 3 1 3} + \Fe43{1 1 2 3 3 1}  &  \Fe43{1 1 3 3 1 1}  &  \Fe43{1 1 3 3 1 2} + \Fe43{1 1 3 3 2 1}  &  \Fe43{1 1 3 3 1 3} + \Fe43{1 1 3 3 3 1} \end{pmatrix}$ 
\item $F_6 = \begin{pmatrix} \Fe43{1 1 1 3 1 2} - \Fe43{1 1 1 3 2 1}  &  \Fe43{1 1 1 3 1 3} - \Fe43{1 1 1 3 3 1}  &  \Fe43{1 1 2 3 1 2} - \Fe43{1 1 2 3 2 1}  &  \Fe43{1 1 2 3 1 3} - \Fe43{1 1 2 3 3 1}  &  \Fe43{1 1 3 3 1 2} - \Fe43{1 1 3 3 2 1}  &  \Fe43{1 1 3 3 1 3} - \Fe43{1 1 3 3 3 1} \end{pmatrix}$ 
\item $F_7 = \begin{pmatrix} \Fe43{1 2 1 2 1 1}  &  \Fe43{1 2 1 2 1 2} -   \Fe43{1 2 2 2 2 2}  &  \Fe43{1 2 1 2 1 3}  &  \Fe43{1 2 1 2 2 1} + \Fe43{1 2 2 2 1 1}  &  \Fe43{1 2 1 2 2 2} + \Fe43{1 2 2 2 1 2}  &  \Fe43{1 2 1 2 3 1} + \Fe43{1 2 3 2 1 1}  &  \Fe43{1 2 2 2 2 1} -   \Fe43{1 2 2 2 2 2}   &  \Fe43{1 2 2 2 3 1} + \Fe43{1 2 3 2 2 1}  &  \Fe43{1 2 3 2 3 1} \end{pmatrix}$ 
\item $F_8 = \begin{pmatrix} \Fe43{1 2 1 2 2 1} - \Fe43{1 2 2 2 1 1}  &  \Fe43{1 2 1 2 2 2} - \Fe43{1 2 2 2 1 2}  &  \Fe43{1 2 1 2 3 1} - \Fe43{1 2 3 2 1 1}  &  \Fe43{1 2 2 2 3 1} - \Fe43{1 2 3 2 2 1} \end{pmatrix}$ 
\item $F_9 = \begin{pmatrix} \Fe43{1 2 1 3 1 1}  &  \Fe43{1 2 1 3 1 2}  &  \Fe43{1 2 1 3 1 3}  &  \Fe43{1 2 1 3 2 1}  &  \Fe43{1 2 2 3 1 1}  &  \Fe43{1 2 1 3 3 1}  &  \Fe43{1 2 2 3 1 2}  &  \Fe43{1 2 3 3 1 1}  &  \Fe43{1 2 2 3 2 1}  &  \Fe43{1 2 2 3 3 1}  &  \Fe43{1 2 3 3 2 1}  &  \Fe43{1 2 3 3 3 1} \end{pmatrix}$ 
\item $F_{10} = \begin{pmatrix} \Fe43{1 3 1 3 1 1}  &  \Fe43{1 3 1 3 1 2}  &  \Fe43{1 3 1 3 1 3}  &  \Fe43{1 3 1 3 2 1} + \Fe43{1 3 2 3 1 1}  &  \Fe43{1 3 1 3 3 1} + \Fe43{1 3 3 3 1 1}  &  \Fe43{1 3 2 3 2 1}  &  \Fe43{1 3 2 3 3 1} + \Fe43{1 3 3 3 2 1}  &  \Fe43{1 3 3 3 3 1} \end{pmatrix}$ 
\item $F_{11} = \begin{pmatrix} \Fe43{1 3 1 3 2 1} - \Fe43{1 3 2 3 1 1}  &  \Fe43{1 3 1 3 3 1} - \Fe43{1 3 3 3 1 1}  &  \Fe43{1 3 2 3 3 1} - \Fe43{1 3 3 3 2 1} \end{pmatrix}$ 
\item $F_{12} = \begin{pmatrix} \Fe43{2 2 1 2 1 1}  &  \Fe43{2 2 1 2 1 2} + \Fe43{2 2 1 2 2 1} + \Fe43{2 2 2 2 1 1}  &  \Fe43{2 2 1 2 1 3} + \Fe43{2 2 1 2 3 1} + \Fe43{2 2 3 2 1 1} \end{pmatrix}$ 
\item $F_{13} = \begin{pmatrix} \Fe43{2 2 1 2 1 2} - \Fe43{2 2 1 2 2 1}  &  \Fe43{2 2 1 2 1 2} - \Fe43{2 2 2 2 1 1}  &  \Fe43{2 2 1 2 1 3} - \Fe43{2 2 1 2 3 1}  &  \Fe43{2 2 1 2 1 3} - \Fe43{2 2 3 2 1 1}  &  \Fe43{2 2 1 2 2 2} - \Fe43{2 2 2 2 1 2}  &  \Fe43{2 2 1 2 2 2} - \Fe43{2 2 2 2 2 1} \end{pmatrix}$ 
\item $F_{14} = \begin{pmatrix} 2 \times   \Fe31{1 1 1}  -   \Fe31{2 2 2}   &  \Fe31{1 1 2}  &  \Fe31{1 2 1}  &  \Fe31{1 1 3}  &  \Fe31{1 3 1}  &  \Fe31{1 2 2} - 2   \Fe31{2 2 2}  &  \Fe31{2 2 1} -   \Fe31{2 2 2}  &  \Fe31{1 2 3}  &  \Fe31{1 3 2}  &  \Fe31{2 3 1}  &  \Fe31{1 3 3}  &  \Fe31{3 3 1} \end{pmatrix}$ 
\end{itemize}


\medskip

\textbf{The main equation calculation}

\medskip

\begin{center}
 $\Fe20{3} \leq   \Fe20{3} + \frac{907352092}{38250331} \times  \Bigg\llbracket  \Fe30{1 1 2}  \times  fc_1 \Bigg\rrbracket  + \frac{2494012}{15962116207} \times  \Bigg\llbracket  \Fe31{1 1 1}  \times  fc_2 \Bigg\rrbracket  + \frac{1992631906}{5724707} \times  \Bigg\llbracket  \Fe31{1 2 1}  \times  fc_2 \Bigg\rrbracket  + \frac{9301077037}{5424497} \times  \Bigg\llbracket  \Fe31{2 2 1}  \times  fc_2 \Bigg\rrbracket  + \frac{1086566}{49324695257} \times  \Bigg\llbracket  \Fe31{2 3 1}  \times  fc_2 \Bigg\rrbracket  + \frac{6372470073}{3749072} \times  \Bigg\llbracket  \Fe31{2 2 2}  \times  fc_2 \Bigg\rrbracket  + \frac{17353362279}{1185433} \times  \Bigg\llbracket  \Fe32{3 1 1}  \times  fc_3 \Bigg\rrbracket  + \frac{7049307908}{2908347} \times  \Bigg\llbracket  \Fe32{3 1 3}  \times  fc_3 \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_1  \times$
 \resizebox{\textwidth}{!}{$\begin{pmatrix} \frac{105077960880044263}{10124097660570544644085560}   &  \frac{-479196}{26559122681}   &  \frac{-11973258255857459469427250455070457210909064333769711}{111774730294096075890829015100265130843136991343657890000}   &  \frac{276547}{22717742870}   &  \frac{-249067}{39846293776}   &  \frac{730816513428074578303189666663360777176478649816315736176715466518338294039278988916877199558523426639598858833800779}{2500379030267734879166055744405315447744528629103656103110699847260847318509087516367810391578905043542979919103442240000}   &  \frac{574412}{11197065167}   &  \frac{581383}{24698989391}   &  \frac{-2194174}{8882316425}   \\ 
 \frac{-479196}{26559122681}   &  \frac{32546200}{1036580437}   &  \frac{44612903}{239328208}   &  \frac{-5240543}{247385454}   &  \frac{14650687}{1346891818}   &  \frac{-65742874}{129255275}   &  \frac{-31391987}{351642664}   &  \frac{-29697703}{725005328}   &  \frac{49477452}{115097203}   \\ 
 \frac{-11973258255857459469427250455070457210909064333769711}{111774730294096075890829015100265130843136991343657890000}   &  \frac{44612903}{239328208}   &  \frac{3676785592720423244924628828673168962844603739917773429507441010632962041885992199}{3322248687089110529509326926065081024987480418044797776754247293069649415625840000}   &  \frac{-42192715}{335479496}   &  \frac{31148973}{482334031}   &  \frac{-4067881642217061305274085440254991533805374001764024625078263359817662509190888509609813253717019193153946880760623793526887066312454402597376349930443800109563717}{1347095318993825720559584037320179191099542671250026345877917103512365896701835941673476035099085681236788392276537299302799589045952634033435226118690432308128000}   &  \frac{-48689757}{91865113}   &  \frac{-78508628}{322824587}   &  \frac{16167275298247100929996001226649519362566815758662839646972583337425617735010121694554947760241340764465571283924840190674034872053281118201863086659885454371927067707772884690274055241484666352241469897609108305131879569}{6334680359221477741592139517952912963543703559804348539679760094690760369673617943303857841470899082508768475122712134444581620704322589229450695078306904299349298005852868929850763643691077153591810763540099448665120000}   \\ 
 \frac{276547}{22717742870}   &  \frac{-5240543}{247385454}   &  \frac{-42192715}{335479496}   &  \frac{26168381}{1830921156}   &  \frac{-8143375}{1109618182}   &  \frac{42068931}{122590318}   &  \frac{41010495}{680884013}   &  \frac{17821295}{644841597}   &  \frac{-92726502}{319710151}   \\ 
 \frac{-249067}{39846293776}   &  \frac{14650687}{1346891818}   &  \frac{31148973}{482334031}   &  \frac{-8143375}{1109618182}   &  \frac{6689615}{1775070523}   &  \frac{-34212102}{194155687}   &  \frac{-26007146}{840902617}   &  \frac{-24207279}{1705859614}   &  \frac{26932581}{180844867}   \\ 
 \frac{730816513428074578303189666663360777176478649816315736176715466518338294039278988916877199558523426639598858833800779}{2500379030267734879166055744405315447744528629103656103110699847260847318509087516367810391578905043542979919103442240000}   &  \frac{-65742874}{129255275}   &  \frac{-4067881642217061305274085440254991533805374001764024625078263359817662509190888509609813253717019193153946880760623793526887066312454402597376349930443800109563717}{1347095318993825720559584037320179191099542671250026345877917103512365896701835941673476035099085681236788392276537299302799589045952634033435226118690432308128000}   &  \frac{42068931}{122590318}   &  \frac{-34212102}{194155687}   &  \frac{299959181}{36404776}   &  \frac{106744398}{73811543}   &  \frac{66542179}{100279560}   &  \frac{-187751189}{26961047}   \\ 
 \frac{574412}{11197065167}   &  \frac{-31391987}{351642664}   &  \frac{-48689757}{91865113}   &  \frac{41010495}{680884013}   &  \frac{-26007146}{840902617}   &  \frac{106744398}{73811543}   &  \frac{67998654}{267893009}   &  \frac{31911626}{273998027}   &  \frac{-95617737}{78230392}   \\ 
 \frac{581383}{24698989391}   &  \frac{-29697703}{725005328}   &  \frac{-78508628}{322824587}   &  \frac{17821295}{644841597}   &  \frac{-24207279}{1705859614}   &  \frac{66542179}{100279560}   &  \frac{31911626}{273998027}   &  \frac{28912351}{541010623}   &  \frac{-32650803}{58219319}   \\ 
 \frac{-2194174}{8882316425}   &  \frac{49477452}{115097203}   &  \frac{16167275298247100929996001226649519362566815758662839646972583337425617735010121694554947760241340764465571283924840190674034872053281118201863086659885454371927067707772884690274055241484666352241469897609108305131879569}{6334680359221477741592139517952912963543703559804348539679760094690760369673617943303857841470899082508768475122712134444581620704322589229450695078306904299349298005852868929850763643691077153591810763540099448665120000}   &  \frac{-92726502}{319710151}   &  \frac{26932581}{180844867}   &  \frac{-187751189}{26961047}   &  \frac{-95617737}{78230392}   &  \frac{-32650803}{58219319}   &  \frac{404240131}{68683329}  \end{pmatrix}$}
 $
  \times  F_1  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_2  \times \begin{pmatrix} \frac{10348464}{896866699}   &  \frac{39470123}{360684861}   &  \frac{11934269}{365868643}   &  \frac{69044807}{172489708}   &  \frac{-14933938}{1410601159}   &  \frac{38651667}{328661266}   &  \frac{-18442913}{246648532}   &  \frac{-44988863}{248192353}   &  \frac{27183187}{235039464}   &  \frac{45312233}{244132262}   &  \frac{64523858}{207192921}   &  \frac{-29315492}{899963931}   &  \frac{139771048}{323091277}   &  \frac{12565669}{627568760}   &  \frac{29263376}{248394683}   &  \frac{-3058739}{3558674383}   &  \frac{40238729}{410037577}   \\ 
 \frac{39470123}{360684861}   &  \frac{134438053}{129525024}   &  \frac{19499701}{63033506}   &  \frac{277283659}{73034593}   &  \frac{-27584559}{274729124}   &  \frac{127306409}{114131613}   &  \frac{-120543331}{169963471}   &  \frac{-214991723}{125049512}   &  \frac{161702504}{147413677}   &  \frac{155353015}{88247029}   &  \frac{97498331}{33008439}   &  \frac{-199800333}{646752769}   &  \frac{169164270}{41227973}   &  \frac{58663773}{308917337}   &  \frac{65589276}{58697915}   &  \frac{-9612715}{1180150044}   &  \frac{116126069}{124762558}   \\ 
 \frac{11934269}{365868643}   &  \frac{19499701}{63033506}   &  \frac{25603663}{277653956}   &  \frac{15926571}{14074684}   &  \frac{-35589755}{1189135443}   &  \frac{125930884}{378787779}   &  \frac{-56378096}{266713881}   &  \frac{-66081361}{128957045}   &  \frac{57838763}{176905595}   &  \frac{63445459}{120919125}   &  \frac{107617848}{122242613}   &  \frac{-37777379}{410234452}   &  \frac{83625487}{68380140}   &  \frac{39768273}{702579338}   &  \frac{8365193}{25117571}   &  \frac{-3137492}{1291240645}   &  \frac{35556613}{128169152}   \\ 
 \frac{69044807}{172489708}   &  \frac{277283659}{73034593}   &  \frac{15926571}{14074684}   &  \frac{351118261}{25283116}   &  \frac{-71488345}{194646526}   &  \frac{97691723}{23943427}   &  \frac{-291826217}{112488862}   &  \frac{-236815640}{37656809}   &  \frac{252811584}{63007291}   &  \frac{406101799}{63064968}   &  \frac{1604595631}{148513613}   &  \frac{-113447553}{100394537}   &  \frac{717617125}{47813329}   &  \frac{56664011}{81574091}   &  \frac{293167551}{71726338}   &  \frac{-19426323}{652003516}   &  \frac{193660647}{56881208}   \\ 
 \frac{-14933938}{1410601159}   &  \frac{-27584559}{274729124}   &  \frac{-35589755}{1189135443}   &  \frac{-71488345}{194646526}   &  \frac{31475573}{3240264392}   &  \frac{-32323507}{299555862}   &  \frac{39233993}{571861994}   &  \frac{57203249}{343940207}   &  \frac{-49671701}{468088806}   &  \frac{-21526593}{126405053}   &  \frac{-64813717}{226830079}   &  \frac{22354443}{747943387}   &  \frac{-22368386}{56353609}   &  \frac{-16024499}{872241834}   &  \frac{-50157980}{464020589}   &  \frac{14466118}{18343963719}   &  \frac{-28467986}{316166141}   \\ 
 \frac{38651667}{328661266}   &  \frac{127306409}{114131613}   &  \frac{125930884}{378787779}   &  \frac{97691723}{23943427}   &  \frac{-32323507}{299555862}   &  \frac{130528749}{108889438}   &  \frac{-148932913}{195401596}   &  \frac{-154926728}{83851409}   &  \frac{191698022}{162615541}   &  \frac{307450369}{162509884}   &  \frac{238626247}{75174425}   &  \frac{-20373877}{61367151}   &  \frac{258373262}{58594225}   &  \frac{44133817}{216254720}   &  \frac{140910055}{117342689}   &  \frac{-44377579}{5069260456}   &  \frac{19743463}{19737940}   \\ 
 \frac{-18442913}{246648532}   &  \frac{-120543331}{169963471}   &  \frac{-56378096}{266713881}   &  \frac{-291826217}{112488862}   &  \frac{39233993}{571861994}   &  \frac{-148932913}{195401596}   &  \frac{155956551}{321804421}   &  \frac{43040256}{36636785}   &  \frac{-112750996}{150426245}   &  \frac{-209841947}{174442673}   &  \frac{-111004473}{54998321}   &  \frac{60210973}{285239354}   &  \frac{-166728472}{59466833}   &  \frac{-12510177}{96410096}   &  \frac{-32964733}{43173813}   &  \frac{10491232}{1885386943}   &  \frac{-45878249}{72134520}   \\ 
 \frac{-44988863}{248192353}   &  \frac{-214991723}{125049512}   &  \frac{-66081361}{128957045}   &  \frac{-236815640}{37656809}   &  \frac{57203249}{343940207}   &  \frac{-154926728}{83851409}   &  \frac{43040256}{36636785}   &  \frac{168057503}{59012742}   &  \frac{-490647756}{270033775}   &  \frac{-254685143}{87339977}   &  \frac{-200060399}{40890042}   &  \frac{142169021}{277823923}   &  \frac{-636817563}{93697220}   &  \frac{-61510672}{195545751}   &  \frac{-147256291}{79559579}   &  \frac{16149749}{1196835099}   &  \frac{-152660282}{99016811}   \\ 
 \frac{27183187}{235039464}   &  \frac{161702504}{147413677}   &  \frac{57838763}{176905595}   &  \frac{252811584}{63007291}   &  \frac{-49671701}{468088806}   &  \frac{191698022}{162615541}   &  \frac{-112750996}{150426245}   &  \frac{-490647756}{270033775}   &  \frac{40317789}{34777955}   &  \frac{153986276}{82766079}   &  \frac{38950619}{12477609}   &  \frac{-65934115}{201944172}   &  \frac{45755252}{10551471}   &  \frac{47448981}{236419291}   &  \frac{72840667}{61681279}   &  \frac{-7482845}{869058707}   &  \frac{87078811}{88522943}   \\ 
 \frac{45312233}{244132262}   &  \frac{155353015}{88247029}   &  \frac{63445459}{120919125}   &  \frac{406101799}{63064968}   &  \frac{-21526593}{126405053}   &  \frac{307450369}{162509884}   &  \frac{-209841947}{174442673}   &  \frac{-254685143}{87339977}   &  \frac{153986276}{82766079}   &  \frac{155986319}{52241465}   &  \frac{143152604}{28574337}   &  \frac{-98529360}{188043659}   &  \frac{599599920}{86157679}   &  \frac{115610045}{358936438}   &  \frac{89196438}{47063725}   &  \frac{-16235703}{1175240866}   &  \frac{101344663}{64195480}   \\ 
 \frac{64523858}{207192921}   &  \frac{97498331}{33008439}   &  \frac{107617848}{122242613}   &  \frac{1604595631}{148513613}   &  \frac{-64813717}{226830079}   &  \frac{238626247}{75174425}   &  \frac{-111004473}{54998321}   &  \frac{-200060399}{40890042}   &  \frac{38950619}{12477609}   &  \frac{143152604}{28574337}   &  \frac{1174506763}{139726716}   &  \frac{-143072731}{162739795}   &  \frac{556674445}{47673917}   &  \frac{39288403}{72699637}   &  \frac{74719865}{23497533}   &  \frac{-15052740}{649370569}   &  \frac{105413387}{39796652}   \\ 
 \frac{-29315492}{899963931}   &  \frac{-199800333}{646752769}   &  \frac{-37777379}{410234452}   &  \frac{-113447553}{100394537}   &  \frac{22354443}{747943387}   &  \frac{-20373877}{61367151}   &  \frac{60210973}{285239354}   &  \frac{142169021}{277823923}   &  \frac{-65934115}{201944172}   &  \frac{-98529360}{188043659}   &  \frac{-143072731}{162739795}   &  \frac{68166951}{741263668}   &  \frac{-189737922}{155361727}   &  \frac{-43224999}{764701940}   &  \frac{-79615913}{239386762}   &  \frac{2467537}{1016919581}   &  \frac{-23169647}{83633663}   \\ 
 \frac{139771048}{323091277}   &  \frac{169164270}{41227973}   &  \frac{83625487}{68380140}   &  \frac{717617125}{47813329}   &  \frac{-22368386}{56353609}   &  \frac{258373262}{58594225}   &  \frac{-166728472}{59466833}   &  \frac{-636817563}{93697220}   &  \frac{45755252}{10551471}   &  \frac{599599920}{86157679}   &  \frac{556674445}{47673917}   &  \frac{-189737922}{155361727}   &  \frac{499855451}{30816217}   &  \frac{111505773}{148531775}   &  \frac{244774468}{55412515}   &  \frac{-12299759}{381950214}   &  \frac{315039297}{85619149}   \\ 
 \frac{12565669}{627568760}   &  \frac{58663773}{308917337}   &  \frac{39768273}{702579338}   &  \frac{56664011}{81574091}   &  \frac{-16024499}{872241834}   &  \frac{44133817}{216254720}   &  \frac{-12510177}{96410096}   &  \frac{-61510672}{195545751}   &  \frac{47448981}{236419291}   &  \frac{115610045}{358936438}   &  \frac{39288403}{72699637}   &  \frac{-43224999}{764701940}   &  \frac{111505773}{148531775}   &  \frac{20443507}{588348092}   &  \frac{62200471}{304246605}   &  \frac{-3792518}{2543153357}   &  \frac{114215581}{670684788}   \\ 
 \frac{29263376}{248394683}   &  \frac{65589276}{58697915}   &  \frac{8365193}{25117571}   &  \frac{293167551}{71726338}   &  \frac{-50157980}{464020589}   &  \frac{140910055}{117342689}   &  \frac{-32964733}{43173813}   &  \frac{-147256291}{79559579}   &  \frac{72840667}{61681279}   &  \frac{89196438}{47063725}   &  \frac{74719865}{23497533}   &  \frac{-79615913}{239386762}   &  \frac{244774468}{55412515}   &  \frac{62200471}{304246605}   &  \frac{90158074}{74946669}   &  \frac{-7257345}{827619622}   &  \frac{109768622}{109544633}   \\ 
 \frac{-3058739}{3558674383}   &  \frac{-9612715}{1180150044}   &  \frac{-3137492}{1291240645}   &  \frac{-19426323}{652003516}   &  \frac{14466118}{18343963719}   &  \frac{-44377579}{5069260456}   &  \frac{10491232}{1885386943}   &  \frac{16149749}{1196835099}   &  \frac{-7482845}{869058707}   &  \frac{-16235703}{1175240866}   &  \frac{-15052740}{649370569}   &  \frac{2467537}{1016919581}   &  \frac{-12299759}{381950214}   &  \frac{-3792518}{2543153357}   &  \frac{-7257345}{827619622}   &  \frac{821597}{12013520422}   &  \frac{-8913817}{1219979483}   \\ 
 \frac{40238729}{410037577}   &  \frac{116126069}{124762558}   &  \frac{35556613}{128169152}   &  \frac{193660647}{56881208}   &  \frac{-28467986}{316166141}   &  \frac{19743463}{19737940}   &  \frac{-45878249}{72134520}   &  \frac{-152660282}{99016811}   &  \frac{87078811}{88522943}   &  \frac{101344663}{64195480}   &  \frac{105413387}{39796652}   &  \frac{-23169647}{83633663}   &  \frac{315039297}{85619149}   &  \frac{114215581}{670684788}   &  \frac{109768622}{109544633}   &  \frac{-8913817}{1219979483}   &  \frac{105543061}{126445975}  \end{pmatrix} \times  F_2  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_3  \times \begin{pmatrix} \frac{19905012}{28008071}   &  \frac{37394322}{144690787}   &  \frac{-26875511}{221986925}   &  \frac{-50511193}{269549704}   &  \frac{-57811870}{122499361}   &  \frac{-5808673}{15051721}   &  \frac{-14543347}{244915147}   &  \frac{167773543}{76070836}   &  \frac{120553149}{176169722}   &  \frac{-94386209}{123122258}   &  \frac{-259426888}{89243299}   &  \frac{-71877586}{61642993}   \\ 
 \frac{37394322}{144690787}   &  \frac{33089327}{31556579}   &  \frac{186172389}{86091056}   &  \frac{-69474519}{31843162}   &  \frac{-64740067}{624547171}   &  \frac{110824609}{217282823}   &  \frac{66263643}{109219601}   &  \frac{-177088099}{130442414}   &  \frac{91945812}{576372785}   &  \frac{77287451}{147731842}   &  \frac{-70794960}{109759619}   &  \frac{-121089092}{47531493}   \\ 
 \frac{-26875511}{221986925}   &  \frac{186172389}{86091056}   &  \frac{139141774}{23772503}   &  \frac{-230018347}{51115894}   &  \frac{-65510401}{615854473}   &  \frac{220102105}{87355564}   &  \frac{75854144}{36323277}   &  \frac{-416833233}{56561711}   &  \frac{-287354723}{115875579}   &  \frac{292948183}{134459073}   &  \frac{11326576}{55633601}   &  \frac{-70994826}{20878997}   \\ 
 \frac{-50511193}{269549704}   &  \frac{-69474519}{31843162}   &  \frac{-230018347}{51115894}   &  \frac{219409944}{17230357}   &  \frac{-360415579}{97011793}   &  \frac{-39857617}{13267294}   &  \frac{-91574385}{19636609}   &  \frac{267121981}{144387897}   &  \frac{-152678483}{13366072}   &  \frac{-355378499}{25639402}   &  \frac{-396096630}{65146319}   &  \frac{157795211}{59779484}   \\ 
 \frac{-57811870}{122499361}   &  \frac{-64740067}{624547171}   &  \frac{-65510401}{615854473}   &  \frac{-360415579}{97011793}   &  \frac{60862489}{28661985}   &  \frac{86853669}{111127369}   &  \frac{87120132}{72853639}   &  \frac{-66944251}{166732812}   &  \frac{516689503}{78064167}   &  \frac{181707183}{32649895}   &  \frac{99762424}{21624617}   &  \frac{47674276}{170608837}   \\ 
 \frac{-5808673}{15051721}   &  \frac{110824609}{217282823}   &  \frac{220102105}{87355564}   &  \frac{-39857617}{13267294}   &  \frac{86853669}{111127369}   &  \frac{89433763}{36077541}   &  \frac{97159464}{41277379}   &  \frac{-1032548953}{218904702}   &  \frac{-109310139}{97446089}   &  \frac{106601569}{22125847}   &  \frac{193780223}{104266992}   &  \frac{75339754}{33451753}   \\ 
 \frac{-14543347}{244915147}   &  \frac{66263643}{109219601}   &  \frac{75854144}{36323277}   &  \frac{-91574385}{19636609}   &  \frac{87120132}{72853639}   &  \frac{97159464}{41277379}   &  \frac{156013601}{46772722}   &  \frac{-171153623}{116664009}   &  \frac{-105944934}{50664139}   &  \frac{230553603}{28410742}   &  \frac{91405277}{29933678}   &  \frac{14005301}{2803498}   \\ 
 \frac{167773543}{76070836}   &  \frac{-177088099}{130442414}   &  \frac{-416833233}{56561711}   &  \frac{267121981}{144387897}   &  \frac{-66944251}{166732812}   &  \frac{-1032548953}{218904702}   &  \frac{-171153623}{116664009}   &  \frac{782512535}{40214478}   &  \frac{212727266}{108047671}   &  \frac{12999279}{54263906}   &  \frac{-415511938}{112460557}   &  \frac{211986623}{48042279}   \\ 
 \frac{120553149}{176169722}   &  \frac{91945812}{576372785}   &  \frac{-287354723}{115875579}   &  \frac{-152678483}{13366072}   &  \frac{516689503}{78064167}   &  \frac{-109310139}{97446089}   &  \frac{-105944934}{50664139}   &  \frac{212727266}{108047671}   &  \frac{370077891}{6931555}   &  \frac{139112185}{36033733}   &  \frac{43694948}{220515023}   &  \frac{-2342808607}{89868429}   \\ 
 \frac{-94386209}{123122258}   &  \frac{77287451}{147731842}   &  \frac{292948183}{134459073}   &  \frac{-355378499}{25639402}   &  \frac{181707183}{32649895}   &  \frac{106601569}{22125847}   &  \frac{230553603}{28410742}   &  \frac{12999279}{54263906}   &  \frac{139112185}{36033733}   &  \frac{611908389}{24511799}   &  \frac{473466019}{33277255}   &  \frac{488442671}{36867034}   \\ 
 \frac{-259426888}{89243299}   &  \frac{-70794960}{109759619}   &  \frac{11326576}{55633601}   &  \frac{-396096630}{65146319}   &  \frac{99762424}{21624617}   &  \frac{193780223}{104266992}   &  \frac{91405277}{29933678}   &  \frac{-415511938}{112460557}   &  \frac{43694948}{220515023}   &  \frac{473466019}{33277255}   &  \frac{324154651}{16506345}   &  \frac{590251433}{61148814}   \\ 
 \frac{-71877586}{61642993}   &  \frac{-121089092}{47531493}   &  \frac{-70994826}{20878997}   &  \frac{157795211}{59779484}   &  \frac{47674276}{170608837}   &  \frac{75339754}{33451753}   &  \frac{14005301}{2803498}   &  \frac{211986623}{48042279}   &  \frac{-2342808607}{89868429}   &  \frac{488442671}{36867034}   &  \frac{590251433}{61148814}   &  \frac{1062827176}{35734593}  \end{pmatrix} \times  F_3  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_4  \times \begin{pmatrix} \frac{115420915}{74648527}   &  \frac{129804765}{33911794}   &  \frac{146364943}{94135183}   &  \frac{99235245}{88114976}   &  \frac{-15352813}{13385599}   &  \frac{157878461}{48859516}   \\ 
 \frac{129804765}{33911794}   &  \frac{375997899}{36274307}   &  \frac{201328231}{56645536}   &  \frac{123060415}{52093047}   &  \frac{-249842759}{52985128}   &  \frac{207836690}{51435209}   \\ 
 \frac{146364943}{94135183}   &  \frac{201328231}{56645536}   &  \frac{173350079}{104344607}   &  \frac{153800951}{120757396}   &  \frac{-52178278}{98189119}   &  \frac{189573898}{41556777}   \\ 
 \frac{99235245}{88114976}   &  \frac{123060415}{52093047}   &  \frac{153800951}{120757396}   &  \frac{57889393}{56533125}   &  \frac{80998028}{1301180389}   &  \frac{238138217}{56061719}   \\ 
 \frac{-15352813}{13385599}   &  \frac{-249842759}{52985128}   &  \frac{-52178278}{98189119}   &  \frac{80998028}{1301180389}   &  \frac{223090394}{46411977}   &  \frac{354015713}{59491818}   \\ 
 \frac{157878461}{48859516}   &  \frac{207836690}{51435209}   &  \frac{189573898}{41556777}   &  \frac{238138217}{56061719}   &  \frac{354015713}{59491818}   &  \frac{558238958}{22909055}  \end{pmatrix} \times  F_4  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_5  \times \begin{pmatrix} \frac{346956695}{25609207}   &  \frac{-116590127}{51303214}   &  \frac{52243413}{23580580}   &  \frac{-37153271}{776062928}   &  \frac{-182317469}{25551980}   &  \frac{-1838059319}{129574115}   &  \frac{40598017}{204683648}   &  \frac{-410994924}{36969313}   &  \frac{-1042594787}{45193176}   \\ 
 \frac{-116590127}{51303214}   &  \frac{207427399}{131848047}   &  \frac{28779544}{270758539}   &  \frac{-297525047}{886418614}   &  \frac{78763855}{105500657}   &  \frac{144726034}{44327041}   &  \frac{487362220}{68167801}   &  \frac{-28904554}{227273259}   &  \frac{177094071}{187494752}   \\ 
 \frac{52243413}{23580580}   &  \frac{28779544}{270758539}   &  \frac{376560361}{661932397}   &  \frac{-18867121}{84448958}   &  \frac{-57527095}{42134642}   &  \frac{-65406035}{36293417}   &  \frac{303464745}{109702001}   &  \frac{-202075981}{76638921}   &  \frac{-197134871}{40023537}   \\ 
 \frac{-37153271}{776062928}   &  \frac{-297525047}{886418614}   &  \frac{-18867121}{84448958}   &  \frac{55243773}{109640956}   &  \frac{36075191}{145180416}   &  \frac{-178511762}{169898301}   &  \frac{-147923263}{112715717}   &  \frac{133058455}{185314126}   &  \frac{69357966}{84461599}   \\ 
 \frac{-182317469}{25551980}   &  \frac{78763855}{105500657}   &  \frac{-57527095}{42134642}   &  \frac{36075191}{145180416}   &  \frac{161665745}{40933946}   &  \frac{413029847}{59505805}   &  \frac{-206057919}{77982947}   &  \frac{153970541}{23218122}   &  \frac{250099443}{18902857}   \\ 
 \frac{-1838059319}{129574115}   &  \frac{144726034}{44327041}   &  \frac{-65406035}{36293417}   &  \frac{-178511762}{169898301}   &  \frac{413029847}{59505805}   &  \frac{233437084}{13511159}   &  \frac{170288761}{48085173}   &  \frac{101936795}{10252969}   &  \frac{547224859}{24651271}   \\ 
 \frac{40598017}{204683648}   &  \frac{487362220}{68167801}   &  \frac{303464745}{109702001}   &  \frac{-147923263}{112715717}   &  \frac{-206057919}{77982947}   &  \frac{170288761}{48085173}   &  \frac{1032236665}{23088421}   &  \frac{-401576180}{33549191}   &  \frac{-172201677}{9483224}   \\ 
 \frac{-410994924}{36969313}   &  \frac{-28904554}{227273259}   &  \frac{-202075981}{76638921}   &  \frac{133058455}{185314126}   &  \frac{153970541}{23218122}   &  \frac{101936795}{10252969}   &  \frac{-401576180}{33549191}   &  \frac{254422624}{20389421}   &  \frac{735254110}{30903613}   \\ 
 \frac{-1042594787}{45193176}   &  \frac{177094071}{187494752}   &  \frac{-197134871}{40023537}   &  \frac{69357966}{84461599}   &  \frac{250099443}{18902857}   &  \frac{547224859}{24651271}   &  \frac{-172201677}{9483224}   &  \frac{735254110}{30903613}   &  \frac{440825881}{9482554}  \end{pmatrix} \times  F_5  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_6  \times \begin{pmatrix} \frac{64646774}{64381531}   &  \frac{66375089}{24820899}   &  \frac{48573207}{66710635}   &  \frac{58110345}{42867382}   &  \frac{-103186574}{84076403}   &  \frac{193949025}{83856401}   \\ 
 \frac{66375089}{24820899}   &  \frac{349090802}{30303861}   &  \frac{102460220}{46001147}   &  \frac{53879950}{28466811}   &  \frac{-279376386}{44807623}   &  \frac{-70060825}{56272959}   \\ 
 \frac{48573207}{66710635}   &  \frac{102460220}{46001147}   &  \frac{72191676}{132008699}   &  \frac{97848750}{112415083}   &  \frac{-88115474}{81260447}   &  \frac{196795648}{165116871}   \\ 
 \frac{58110345}{42867382}   &  \frac{53879950}{28466811}   &  \frac{97848750}{112415083}   &  \frac{124231706}{49676693}   &  \frac{-83756234}{168065389}   &  \frac{223668417}{37190840}   \\ 
 \frac{-103186574}{84076403}   &  \frac{-279376386}{44807623}   &  \frac{-88115474}{81260447}   &  \frac{-83756234}{168065389}   &  \frac{185866069}{53087283}   &  \frac{142158919}{65579607}   \\ 
 \frac{193949025}{83856401}   &  \frac{-70060825}{56272959}   &  \frac{196795648}{165116871}   &  \frac{223668417}{37190840}   &  \frac{142158919}{65579607}   &  \frac{285093047}{16021425}  \end{pmatrix} \times  F_6  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_7  \times $
\resizebox{\textwidth}{!}{$\begin{pmatrix} \frac{18595183}{730231567}   &  \frac{37643773}{346325684}   &  \frac{-103848540}{948086963}   &  \frac{-17335749}{3840130694}   &  \frac{23197581}{754848580}   &  \frac{-26522630}{190323001}   &  \frac{43809402}{198712835}   &  \frac{18619879}{851951188}   &  \frac{-53730491}{174704231}   \\ 
 \frac{37643773}{346325684}   &  \frac{1980016301176991059314134444490857566591871569}{3428483871068974401959569606950514338833768280}   &  \frac{-59670154}{159364711}   &  \frac{19575956}{724605241}   &  \frac{23382388}{325795057}   &  \frac{-129104279}{140506226}   &  \frac{27765209700172829932267412347197207108854346492404343826916664095744754376825694134190926110458500333}{36871266533471916062763389363134239004107314836478805357134472640137565928221827337633112025604842240}   &  \frac{86171429}{172390888}   &  \frac{-153837916}{109042801}   \\ 
 \frac{-103848540}{948086963}   &  \frac{-59670154}{159364711}   &  \frac{28903618}{52787379}   &  \frac{20072849}{349886764}   &  \frac{-12528749}{69262244}   &  \frac{86531738}{259296525}   &  \frac{-103830893}{94177518}   &  \frac{39464586}{164729657}   &  \frac{156753068}{126160689}   \\ 
 \frac{-17335749}{3840130694}   &  \frac{19575956}{724605241}   &  \frac{20072849}{349886764}   &  \frac{9922421}{504566467}   &  \frac{-29898805}{1008039259}   &  \frac{-40673668}{378863741}   &  \frac{-22674895}{195957333}   &  \frac{38364187}{237064650}   &  \frac{7397311}{507907202}   \\ 
 \frac{23197581}{754848580}   &  \frac{23382388}{325795057}   &  \frac{-12528749}{69262244}   &  \frac{-29898805}{1008039259}   &  \frac{30628483}{449325908}   &  \frac{6656512}{5079384841}   &  \frac{207258099}{568751323}   &  \frac{-58318837}{313130054}   &  \frac{-53129003}{166088788}   \\ 
 \frac{-26522630}{190323001}   &  \frac{-129104279}{140506226}   &  \frac{86531738}{259296525}   &  \frac{-40673668}{378863741}   &  \frac{6656512}{5079384841}   &  \frac{157780024}{93518937}   &  \frac{-21401117}{31940138}   &  \frac{-94251539}{73645734}   &  \frac{170264023}{86744315}   \\ 
 \frac{43809402}{198712835}   &  \frac{27765209700172829932267412347197207108854346492404343826916664095744754376825694134190926110458500333}{36871266533471916062763389363134239004107314836478805357134472640137565928221827337633112025604842240}   &  \frac{-103830893}{94177518}   &  \frac{-22674895}{195957333}   &  \frac{207258099}{568751323}   &  \frac{-21401117}{31940138}   &  \frac{40927343473698533187745530088352942880051153103876413916949261174450015530351253100663243096801635987}{18435633266735958031381694681567119502053657418239402678567236320068782964110913668816556012802421120}   &  \frac{-67011749}{138452116}   &  \frac{-405943779}{162354734}   \\ 
 \frac{18619879}{851951188}   &  \frac{86171429}{172390888}   &  \frac{39464586}{164729657}   &  \frac{38364187}{237064650}   &  \frac{-58318837}{313130054}   &  \frac{-94251539}{73645734}   &  \frac{-67011749}{138452116}   &  \frac{77109682}{52258267}   &  \frac{-129350229}{210279895}   \\ 
 \frac{-53730491}{174704231}   &  \frac{-153837916}{109042801}   &  \frac{156753068}{126160689}   &  \frac{7397311}{507907202}   &  \frac{-53129003}{166088788}   &  \frac{170264023}{86744315}   &  \frac{-405943779}{162354734}   &  \frac{-129350229}{210279895}   &  \frac{400351073}{105379814}  \end{pmatrix}$}$ \times  F_7  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_8  \times \begin{pmatrix} \frac{231115125}{30606698}   &  \frac{251835241}{61644449}   &  \frac{535701278}{35342659}   &  \frac{-165300296}{22696091}   \\ 
 \frac{251835241}{61644449}   &  \frac{287680561}{35835381}   &  \frac{264747857}{28159159}   &  \frac{-326230133}{37150799}   \\ 
 \frac{535701278}{35342659}   &  \frac{264747857}{28159159}   &  \frac{2442731649}{79636700}   &  \frac{-455822691}{29183306}   \\ 
 \frac{-165300296}{22696091}   &  \frac{-326230133}{37150799}   &  \frac{-455822691}{29183306}   &  \frac{412718317}{37340065}  \end{pmatrix} \times  F_8  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_9  \times \begin{pmatrix} \frac{699662676}{16883719}   &  \frac{748279950}{153219709}   &  \frac{420947231}{31846779}   &  \frac{-34218568}{7680129}   &  \frac{572681002}{37784865}   &  \frac{-76531265}{30841157}   &  \frac{-229996055}{7276206}   &  \frac{-518976431}{26055743}   &  \frac{231530759}{80795883}   &  \frac{188594423}{51835647}   &  \frac{337144535}{81530193}   &  \frac{459195957}{22679284}   \\ 
 \frac{748279950}{153219709}   &  \frac{297864359}{100162717}   &  \frac{91124889}{70525279}   &  \frac{-38611553}{113338091}   &  \frac{105617195}{18909396}   &  \frac{-375293008}{210051603}   &  \frac{-285511398}{27331561}   &  \frac{400261454}{59488597}   &  \frac{174746091}{323399906}   &  \frac{184030264}{46409461}   &  \frac{47884560}{45209317}   &  \frac{250280645}{48729222}   \\ 
 \frac{420947231}{31846779}   &  \frac{91124889}{70525279}   &  \frac{284233356}{41507137}   &  \frac{-131986048}{121348977}   &  \frac{59121267}{10049920}   &  \frac{317298792}{188306467}   &  \frac{-516936995}{42867501}   &  \frac{-278468689}{53168744}   &  \frac{406929412}{131002267}   &  \frac{178818119}{114470947}   &  \frac{286917577}{87261674}   &  \frac{676087095}{174911024}   \\ 
 \frac{-34218568}{7680129}   &  \frac{-38611553}{113338091}   &  \frac{-131986048}{121348977}   &  \frac{148830817}{44559951}   &  \frac{-131710810}{47537927}   &  \frac{331443548}{24707203}   &  \frac{-74215067}{745265699}   &  \frac{91218651}{118714048}   &  \frac{211595947}{42553935}   &  \frac{-288592985}{86094046}   &  \frac{175698317}{32025479}   &  \frac{-320135166}{67961759}   \\ 
 \frac{572681002}{37784865}   &  \frac{105617195}{18909396}   &  \frac{59121267}{10049920}   &  \frac{-131710810}{47537927}   &  \frac{382509809}{27118775}   &  \frac{-213349573}{20674045}   &  \frac{-584515793}{25859527}   &  \frac{1238803393}{118720947}   &  \frac{174183391}{84874827}   &  \frac{69701248}{7420475}   &  \frac{60025089}{72132202}   &  \frac{228107879}{18754053}   \\ 
 \frac{-76531265}{30841157}   &  \frac{-375293008}{210051603}   &  \frac{317298792}{188306467}   &  \frac{331443548}{24707203}   &  \frac{-213349573}{20674045}   &  \frac{1807137959}{28293587}   &  \frac{-108692945}{13555893}   &  \frac{-385029217}{26932234}   &  \frac{387103144}{17434877}   &  \frac{-428925365}{24881551}   &  \frac{1296122059}{48735652}   &  \frac{-70508439}{4272247}   \\ 
 \frac{-229996055}{7276206}   &  \frac{-285511398}{27331561}   &  \frac{-516936995}{42867501}   &  \frac{-74215067}{745265699}   &  \frac{-584515793}{25859527}   &  \frac{-108692945}{13555893}   &  \frac{1322451583}{27311748}   &  \frac{-341550323}{32087851}   &  \frac{-150427943}{13835443}   &  \frac{-193288805}{18531128}   &  \frac{-292051103}{23574549}   &  \frac{-491619376}{26396029}   \\ 
 \frac{-518976431}{26055743}   &  \frac{400261454}{59488597}   &  \frac{-278468689}{53168744}   &  \frac{91218651}{118714048}   &  \frac{1238803393}{118720947}   &  \frac{-385029217}{26932234}   &  \frac{-341550323}{32087851}   &  \frac{553531865}{11433997}   &  \frac{-95188329}{148973818}   &  \frac{525126593}{34637086}   &  \frac{-161827655}{68812153}   &  \frac{189510745}{166590666}   \\ 
 \frac{231530759}{80795883}   &  \frac{174746091}{323399906}   &  \frac{406929412}{131002267}   &  \frac{211595947}{42553935}   &  \frac{174183391}{84874827}   &  \frac{387103144}{17434877}   &  \frac{-150427943}{13835443}   &  \frac{-95188329}{148973818}   &  \frac{366934021}{20344222}   &  \frac{-207433025}{46016759}   &  \frac{356061199}{26049617}   &  \frac{-180111208}{47455255}   \\ 
 \frac{188594423}{51835647}   &  \frac{184030264}{46409461}   &  \frac{178818119}{114470947}   &  \frac{-288592985}{86094046}   &  \frac{69701248}{7420475}   &  \frac{-428925365}{24881551}   &  \frac{-193288805}{18531128}   &  \frac{525126593}{34637086}   &  \frac{-207433025}{46016759}   &  \frac{433801127}{44404087}   &  \frac{-149364883}{30945705}   &  \frac{252454839}{31310008}   \\ 
 \frac{337144535}{81530193}   &  \frac{47884560}{45209317}   &  \frac{286917577}{87261674}   &  \frac{175698317}{32025479}   &  \frac{60025089}{72132202}   &  \frac{1296122059}{48735652}   &  \frac{-292051103}{23574549}   &  \frac{-161827655}{68812153}   &  \frac{356061199}{26049617}   &  \frac{-149364883}{30945705}   &  \frac{385161923}{27977311}   &  \frac{-191447154}{50432161}   \\ 
 \frac{459195957}{22679284}   &  \frac{250280645}{48729222}   &  \frac{676087095}{174911024}   &  \frac{-320135166}{67961759}   &  \frac{228107879}{18754053}   &  \frac{-70508439}{4272247}   &  \frac{-491619376}{26396029}   &  \frac{189510745}{166590666}   &  \frac{-180111208}{47455255}   &  \frac{252454839}{31310008}   &  \frac{-191447154}{50432161}   &  \frac{556496471}{32218047}  \end{pmatrix} \times  F_9  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_{10}  \times \begin{pmatrix} \frac{5408105}{1025048553}   &  \frac{5470852}{211359965}   &  \frac{37095295}{602618848}   &  \frac{-22517077}{2138777768}   &  \frac{-15856506}{500734181}   &  \frac{-11836369}{411727651}   &  \frac{-11824504}{771356683}   &  \frac{-23116403}{336988102}   \\ 
 \frac{5470852}{211359965}   &  \frac{48892531}{384958541}   &  \frac{30522423}{101052226}   &  \frac{-25205929}{487936156}   &  \frac{-54931873}{353532204}   &  \frac{-22826811}{161824802}   &  \frac{-15877565}{211068761}   &  \frac{-82552246}{245263497}   \\ 
 \frac{37095295}{602618848}   &  \frac{30522423}{101052226}   &  \frac{20662919}{28765325}   &  \frac{-46360829}{377365326}   &  \frac{-120208123}{325303903}   &  \frac{-76813386}{228975475}   &  \frac{-11026008}{61631909}   &  \frac{-127135199}{158825824}   \\ 
 \frac{-22517077}{2138777768}   &  \frac{-25205929}{487936156}   &  \frac{-46360829}{377365326}   &  \frac{12191611}{580230574}   &  \frac{20270727}{320743508}   &  \frac{18387375}{320482972}   &  \frac{9118283}{298014825}   &  \frac{28305883}{206759205}   \\ 
 \frac{-15856506}{500734181}   &  \frac{-54931873}{353532204}   &  \frac{-120208123}{325303903}   &  \frac{20270727}{320743508}   &  \frac{39271389}{206590102}   &  \frac{50539247}{292858937}   &  \frac{35714287}{388068357}   &  \frac{70630364}{171523803}   \\ 
 \frac{-11836369}{411727651}   &  \frac{-22826811}{161824802}   &  \frac{-76813386}{228975475}   &  \frac{18387375}{320482972}   &  \frac{50539247}{292858937}   &  \frac{28309045}{180696377}   &  \frac{55359664}{662611449}   &  \frac{2376536}{6357311}   \\ 
 \frac{-11824504}{771356683}   &  \frac{-15877565}{211068761}   &  \frac{-11026008}{61631909}   &  \frac{9118283}{298014825}   &  \frac{35714287}{388068357}   &  \frac{55359664}{662611449}   &  \frac{21737796}{487801439}   &  \frac{21965983}{110184279}   \\ 
 \frac{-23116403}{336988102}   &  \frac{-82552246}{245263497}   &  \frac{-127135199}{158825824}   &  \frac{28305883}{206759205}   &  \frac{70630364}{171523803}   &  \frac{2376536}{6357311}   &  \frac{21965983}{110184279}   &  \frac{161332713}{180865069}  \end{pmatrix} \times  F_{10}  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_{11}  \times \begin{pmatrix} \frac{119367099}{78242873}   &  \frac{444429808}{67850913}   &  \frac{-132720309}{226817726}   \\ 
 \frac{444429808}{67850913}   &  \frac{936576337}{32045470}   &  \frac{-236696521}{55012980}   \\ 
 \frac{-132720309}{226817726}   &  \frac{-236696521}{55012980}   &  \frac{276699013}{88462601}  \end{pmatrix} \times  F_{11}  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_{12}  \times \begin{pmatrix} \frac{27415}{698673581397}   &  \frac{-27325}{189874477627}   &  \frac{-15982}{232174089925}   \\ 
 \frac{-27325}{189874477627}   &  \frac{108724}{76216297811}   &  \frac{39794}{505015607209}   \\ 
 \frac{-15982}{232174089925}   &  \frac{39794}{505015607209}   &  \frac{33845}{76857846452}  \end{pmatrix} \times  F_{12}  ^T \Bigg\rrbracket  $
\\
$+ 120 \times  \Bigg\llbracket  F_{13}  \times \begin{pmatrix} \frac{39260397}{3055881689}   &  \frac{35878615}{3623452342}   &  \frac{65711079}{357790372}   &  \frac{48846719}{236085638}   &  \frac{-26848084}{590413649}   &  \frac{15820409}{150297926}   \\ 
 \frac{35878615}{3623452342}   &  \frac{16225885}{2125560278}   &  \frac{28754821}{203122008}   &  \frac{153894408}{964954843}   &  \frac{-15043151}{429166164}   &  \frac{36937653}{455258684}   \\ 
 \frac{65711079}{357790372}   &  \frac{28754821}{203122008}   &  \frac{134033573}{51048336}   &  \frac{216298169}{73125017}   &  \frac{-112485259}{173024955}   &  \frac{146954450}{97655091}   \\ 
 \frac{48846719}{236085638}   &  \frac{153894408}{964954843}   &  \frac{216298169}{73125017}   &  \frac{232178457}{69674308}   &  \frac{-25451306}{34751123}   &  \frac{200934963}{118524659}   \\ 
 \frac{-26848084}{590413649}   &  \frac{-15043151}{429166164}   &  \frac{-112485259}{173024955}   &  \frac{-25451306}{34751123}   &  \frac{125246828}{778073847}   &  \frac{-334509373}{897769812}   \\ 
 \frac{15820409}{150297926}   &  \frac{36937653}{455258684}   &  \frac{146954450}{97655091}   &  \frac{200934963}{118524659}   &  \frac{-334509373}{897769812}   &  \frac{78583873}{91114338}  \end{pmatrix} \times  F_{13}  ^T \Bigg\rrbracket  $
\\
$+ 30 \times  \Bigg\llbracket  F_{14}  \times \begin{pmatrix} \frac{60581}{587275795951}   &  \frac{393474}{666890635}   &  \frac{-1898737}{6497552207}   &  \frac{4398618}{3025462721}   &  \frac{-3923099}{3656634605}   &  \frac{-819158}{24166407267}   &  \frac{1209846}{2614054249}   &  \frac{-1626327}{20843669489}   &  \frac{-2736781}{7512153328}   &  \frac{1599049}{3537033688}   &  \frac{6537657}{7708012418}   &  \frac{-2195876}{2839896251}   \\ 
 \frac{393474}{666890635}   &  \frac{273513347}{68591221}   &  \frac{-145161894}{74344139}   &  \frac{496245505}{48145506}   &  \frac{-81044027}{10870388}   &  \frac{-53023581}{80892685}   &  \frac{74108659}{47602032}   &  \frac{-53888312}{195647323}   &  \frac{-150809573}{59578089}   &  \frac{1103488433}{344878202}   &  \frac{112904729}{22150171}   &  \frac{-158455509}{39112343}   \\ 
 \frac{-1898737}{6497552207}   &  \frac{-145161894}{74344139}   &  \frac{175122824}{183030585}   &  \frac{-798908405}{158764423}   &  \frac{205794179}{56470320}   &  \frac{82573152}{268381039}   &  \frac{-159651407}{196784450}   &  \frac{35638474}{249704513}   &  \frac{306072268}{247366607}   &  \frac{-163591780}{104715671}   &  \frac{-62274998}{24754365}   &  \frac{217635991}{107720716}   \\ 
 \frac{4398618}{3025462721}   &  \frac{496245505}{48145506}   &  \frac{-798908405}{158764423}   &  \frac{353446147}{13107864}   &  \frac{-353030159}{18189938}   &  \frac{-137201701}{69304471}   &  \frac{228488768}{76865831}   &  \frac{-109705445}{201903333}   &  \frac{-217209598}{32964589}   &  \frac{340244309}{40664782}   &  \frac{353009475}{27686086}   &  \frac{-496516932}{51262327}   \\ 
 \frac{-3923099}{3656634605}   &  \frac{-81044027}{10870388}   &  \frac{205794179}{56470320}   &  \frac{-353030159}{18189938}   &  \frac{528100626}{37728229}   &  \frac{33221757}{24667237}   &  \frac{-133547041}{54200014}   &  \frac{54513247}{122960511}   &  \frac{191285214}{40250791}   &  \frac{-202954834}{33694909}   &  \frac{-185300743}{19819137}   &  \frac{64543456}{8914099}   \\ 
 \frac{-819158}{24166407267}   &  \frac{-53023581}{80892685}   &  \frac{82573152}{268381039}   &  \frac{-137201701}{69304471}   &  \frac{33221757}{24667237}   &  \frac{48137783}{133493406}   &  \frac{56556494}{83693209}   &  \frac{-121478383}{1167001306}   &  \frac{45812422}{100230575}   &  \frac{-118054622}{193059089}   &  \frac{-91324611}{197968625}   &  \frac{-32101837}{1052797715}   \\ 
 \frac{1209846}{2614054249}   &  \frac{74108659}{47602032}   &  \frac{-159651407}{196784450}   &  \frac{228488768}{76865831}   &  \frac{-133547041}{54200014}   &  \frac{56556494}{83693209}   &  \frac{142891118}{35362743}   &  \frac{-45008453}{68410217}   &  \frac{-335720515}{400957763}   &  \frac{89522290}{95843173}   &  \frac{179420219}{53120220}   &  \frac{-103221539}{24885447}   \\ 
 \frac{-1626327}{20843669489}   &  \frac{-53888312}{195647323}   &  \frac{35638474}{249704513}   &  \frac{-109705445}{201903333}   &  \frac{54513247}{122960511}   &  \frac{-121478383}{1167001306}   &  \frac{-45008453}{68410217}   &  \frac{16478141}{153611843}   &  \frac{57587331}{382282690}   &  \frac{-41894378}{245736111}   &  \frac{-61044313}{106248222}   &  \frac{760368940}{1099979351}   \\ 
 \frac{-2736781}{7512153328}   &  \frac{-150809573}{59578089}   &  \frac{306072268}{247366607}   &  \frac{-217209598}{32964589}   &  \frac{191285214}{40250791}   &  \frac{45812422}{100230575}   &  \frac{-335720515}{400957763}   &  \frac{57587331}{382282690}   &  \frac{137912209}{85473891}   &  \frac{-195790663}{95741669}   &  \frac{-83203744}{26208723}   &  \frac{156346069}{63584772}   \\ 
 \frac{1599049}{3537033688}   &  \frac{1103488433}{344878202}   &  \frac{-163591780}{104715671}   &  \frac{340244309}{40664782}   &  \frac{-202954834}{33694909}   &  \frac{-118054622}{193059089}   &  \frac{89522290}{95843173}   &  \frac{-41894378}{245736111}   &  \frac{-195790663}{95741669}   &  \frac{161705281}{62281657}   &  \frac{100152083}{25274099}   &  \frac{-337366063}{111889954}   \\ 
 \frac{6537657}{7708012418}   &  \frac{112904729}{22150171}   &  \frac{-62274998}{24754365}   &  \frac{353009475}{27686086}   &  \frac{-185300743}{19819137}   &  \frac{-91324611}{197968625}   &  \frac{179420219}{53120220}   &  \frac{-61044313}{106248222}   &  \frac{-83203744}{26208723}   &  \frac{100152083}{25274099}   &  \frac{409720530}{57898429}   &  \frac{-114886092}{18482563}   \\ 
 \frac{-2195876}{2839896251}   &  \frac{-158455509}{39112343}   &  \frac{217635991}{107720716}   &  \frac{-496516932}{51262327}   &  \frac{64543456}{8914099}   &  \frac{-32101837}{1052797715}   &  \frac{-103221539}{24885447}   &  \frac{760368940}{1099979351}   &  \frac{156346069}{63584772}   &  \frac{-337366063}{111889954}   &  \frac{-114886092}{18482563}   &  \frac{55999563}{9280207}  \end{pmatrix} \times  F_{14}  ^T \Bigg\rrbracket  $\\
 $ \leq  0  $ 
\end{center}

\end{document}


==> anc/Certificate_flags_h_0.008.txt <==
# The following need to be added as forbidden
# 3 0 3 3 3
# 3 0 3 3 2
# 3 0 3 2 2
# 4 0 2 2 2 2 2 2

d pf = 16/1000

d pbA =  907352092/38250331
d pbB = 2494012/15962116207  
d pbC = 1992631906/5724707 
d pbD =  9301077037/5424497 
d pbE = 1086566/49324695257  
d pbF = 6372470073/3749072 
d pbG = 17353362279/1185433  
d pbH = 7049307908/2908347

d fc_1 =    1/2 (1/2 2 0 2 + 1 2 0 3)  + pf 2 0 3  -1/9 0 0 
d fc_2 =    1 3 1 1 1 3 + 1/2 3 1 1 1 2 + 1/2 3 1 2 2 2 + 1*pf pi(1 1, 1 2 0 3)  -1/9 1 1 
d fc_3 =    1/2 4 2 3 2 2 1 1 2 + 1/2 4 2 3 1 1 2 2 2
    + 1/2 4 2 3 3 1 1 1 3 + 1/4 4 2 3 3 1 1 1 2 
    + 1/2 4 2 3 2 1 1 1 3 + 1/4 4 2 3 2 1 1 1 2 
    + 1/2 4 2 3 1 1 3 1 3 + 1/4 4 2 3 1 1 3 1 2 
    + 1/2 4 2 3 1 1 2 1 3 + 1/4 4 2 3 1 1 2 1 2
    + 1/2 4 2 3 1 1 1 1 3 + 1/4 4 2 3 1 1 1 1 2 
    + 1*pf pi(2 2 3, 1 2 0 3) -1/9 2 2 3

d F_1 =   mf 
2( 1  4 3   1 1 1  1 1  1 ) -1( 1  4 3   1 1 2  1 2  2 ) ,
1  4 3   1 1 1  1 1  2   +1  4 3   1 1 1  1 2  1   +1  4 3   1 1 2  1 1  1 ,
1  4 3   1 1 1  1 1  3   +1  4 3   1 1 1  1 3  1   +1  4 3   1 1 3  1 1  1 ,
1  4 3   1 1 1  1 2  2   +1  4 3   1 1 2  1 1  2   +1  4 3   1 1 2  1 2  1 ,
1  4 3   1 1 1  1 2  3   +1  4 3   1 1 1  1 3  2   +1  4 3   1 1 2  1 1  3   +1  4 3   1 1 2  1 3  1   +1  4 3   1 1 3  1 1  2   +1  4 3   1 1 3  1 2  1 ,
1  4 3   1 1 1  1 3  3   +1  4 3   1 1 3  1 1  3   +1  4 3   1 1 3  1 3  1 ,
1  4 3   1 1 2  1 2  3   +1  4 3   1 1 2  1 3  2   +1  4 3   1 1 3  1 2  2 ,
1  4 3   1 1 2  1 3  3   +1  4 3   1 1 3  1 2  3   +1  4 3   1 1 3  1 3  2 ,
1  4 3   1 1 3  1 3  3
 x

d F_2 = mf 
1  4 3   1 1 1  1 1  2   -1  4 3   1 1 1  1 2  1 ,
1  4 3   1 1 1  1 1  2   -1  4 3   1 1 2  1 1  1 ,
1  4 3   1 1 1  1 1  3   -1  4 3   1 1 1  1 3  1 ,
1  4 3   1 1 1  1 1  3   -1  4 3   1 1 3  1 1  1 ,
1  4 3   1 1 1  1 2  2   -1  4 3   1 1 2  1 1  2 ,
1  4 3   1 1 1  1 2  2   -1  4 3   1 1 2  1 2  1 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 1  1 3  2 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 2  1 1  3 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 2  1 3  1 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 3  1 1  2 ,
1  4 3   1 1 1  1 2  3   -1  4 3   1 1 3  1 2  1 ,
1  4 3   1 1 1  1 3  3   -1  4 3   1 1 3  1 1  3 ,
1  4 3   1 1 1  1 3  3   -1  4 3   1 1 3  1 3  1 ,
1  4 3   1 1 2  1 2  3   -1  4 3   1 1 2  1 3  2 ,
1  4 3   1 1 2  1 2  3   -1  4 3   1 1 3  1 2  2 ,
1  4 3   1 1 2  1 3  3   -1  4 3   1 1 3  1 2  3 ,
1  4 3   1 1 2  1 3  3   -1  4 3   1 1 3  1 3  2
 x

d F_3 = mf 
1  4 3   1 1 1  2 1  1 ,
1  4 3   1 1 1  2 1  2   +1  4 3   1 1 1  2 2  1 ,
1  4 3   1 1 1  2 1  3   +1  4 3   1 1 1  2 3  1 ,
1  4 3   1 1 1  2 2  2 ,
1  4 3   1 1 2  2 1  1 ,
1  4 3   1 1 2  2 1  2   +1  4 3   1 1 2  2 2  1 ,
1  4 3   1 1 2  2 1  3   +1  4 3   1 1 2  2 3  1 ,
1  4 3   1 1 2  2 2  2 ,
1  4 3   1 1 3  2 1  1 ,
1  4 3   1 1 3  2 1  2   +1  4 3   1 1 3  2 2  1 ,
1  4 3   1 1 3  2 1  3   +1  4 3   1 1 3  2 3  1 ,
1  4 3   1 1 3  2 2  2
 x

d F_4 = mf 
1  4 3   1 1 1  2 1  2   -1  4 3   1 1 1  2 2  1 ,
1  4 3   1 1 1  2 1  3   -1  4 3   1 1 1  2 3  1 ,
1  4 3   1 1 2  2 1  2   -1  4 3   1 1 2  2 2  1 ,
1  4 3   1 1 2  2 1  3   -1  4 3   1 1 2  2 3  1 ,
1  4 3   1 1 3  2 1  2   -1  4 3   1 1 3  2 2  1 ,
1  4 3   1 1 3  2 1  3   -1  4 3   1 1 3  2 3  1
 x

d F_5 = mf 
1  4 3   1 1 1  3 1  1 ,
1  4 3   1 1 1  3 1  2   +1  4 3   1 1 1  3 2  1 ,
1  4 3   1 1 1  3 1  3   +1  4 3   1 1 1  3 3  1 ,
1  4 3   1 1 2  3 1  1 ,
1  4 3   1 1 2  3 1  2   +1  4 3   1 1 2  3 2  1 ,
1  4 3   1 1 2  3 1  3   +1  4 3   1 1 2  3 3  1 ,
1  4 3   1 1 3  3 1  1 ,
1  4 3   1 1 3  3 1  2   +1  4 3   1 1 3  3 2  1 ,
1  4 3   1 1 3  3 1  3   +1  4 3   1 1 3  3 3  1
 x


d F_6 = mf 
1  4 3   1 1 1  3 1  2   -1  4 3   1 1 1  3 2  1 ,
1  4 3   1 1 1  3 1  3   -1  4 3   1 1 1  3 3  1 ,
1  4 3   1 1 2  3 1  2   -1  4 3   1 1 2  3 2  1 ,
1  4 3   1 1 2  3 1  3   -1  4 3   1 1 2  3 3  1 ,
1  4 3   1 1 3  3 1  2   -1  4 3   1 1 3  3 2  1 ,
1  4 3   1 1 3  3 1  3   -1  4 3   1 1 3  3 3  1
 x


d F_7 = mf 
1  4 3   1 2 1  2 1  1 ,
1  4 3   1 2 1  2 1  2 -1( 1  4 3   1 2 2  2 2  2 ) ,
1  4 3   1 2 1  2 1  3 ,
1  4 3   1 2 1  2 2  1   +1  4 3   1 2 2  2 1  1 ,
1  4 3   1 2 1  2 2  2   +1  4 3   1 2 2  2 1  2 ,
1  4 3   1 2 1  2 3  1   +1  4 3   1 2 3  2 1  1 ,
1  4 3   1 2 2  2 2  1 -1( 1  4 3   1 2 2  2 2  2 ) ,
1  4 3   1 2 2  2 3  1   +1  4 3   1 2 3  2 2  1 ,
1  4 3   1 2 3  2 3  1
 x

d F_8 = mf 
1  4 3   1 2 1  2 2  1   -1  4 3   1 2 2  2 1  1 ,
1  4 3   1 2 1  2 2  2   -1  4 3   1 2 2  2 1  2 ,
1  4 3   1 2 1  2 3  1   -1  4 3   1 2 3  2 1  1 ,
1  4 3   1 2 2  2 3  1   -1  4 3   1 2 3  2 2  1
 x 


d F_9 = mf 
1 4 3   1 2 1  3 1  1 ,
1 4 3   1 2 1  3 1  2 ,
1 4 3   1 2 1  3 1  3 ,
1 4 3   1 2 1  3 2  1 ,
1 4 3   1 2 2  3 1  1 ,
1 4 3   1 2 1  3 3  1 ,
1 4 3   1 2 2  3 1  2 ,
1 4 3   1 2 3  3 1  1 ,
1 4 3   1 2 2  3 2  1 ,
1 4 3   1 2 2  3 3  1 ,
1 4 3   1 2 3  3 2  1 ,
1 4 3   1 2 3  3 3  1
 x

d F_{10} = mf 
1  4 3   1 3 1  3 1  1 ,
1  4 3   1 3 1  3 1  2 ,
1  4 3   1 3 1  3 1  3 ,
1  4 3   1 3 1  3 2  1   +1  4 3   1 3 2  3 1  1 ,
1  4 3   1 3 1  3 3  1   +1  4 3   1 3 3  3 1  1 ,
1  4 3   1 3 2  3 2  1 ,
1  4 3   1 3 2  3 3  1   +1  4 3   1 3 3  3 2  1 ,
1  4 3   1 3 3  3 3  1
 x

d F_{11} = mf 
1  4 3   1 3 1  3 2  1   -1  4 3   1 3 2  3 1  1 ,
1  4 3   1 3 1  3 3  1   -1  4 3   1 3 3  3 1  1 ,
1  4 3   1 3 2  3 3  1   -1  4 3   1 3 3  3 2  1
 x

d F_{12} = mf 
1  4 3   2 2 1  2 1  1 ,
1  4 3   2 2 1  2 1  2   +1  4 3   2 2 1  2 2  1   +1  4 3   2 2 2  2 1  1 ,
1  4 3   2 2 1  2 1  3   +1  4 3   2 2 1  2 3  1   +1  4 3   2 2 3  2 1  1
 x

d F_{13} = mf 
1  4 3   2 2 1  2 1  2   -1  4 3   2 2 1  2 2  1 ,
1  4 3   2 2 1  2 1  2   -1  4 3   2 2 2  2 1  1 ,
1  4 3   2 2 1  2 1  3   -1  4 3   2 2 1  2 3  1 ,
1  4 3   2 2 1  2 1  3   -1  4 3   2 2 3  2 1  1 ,
1  4 3   2 2 1  2 2  2   -1  4 3   2 2 2  2 1  2 ,
1  4 3   2 2 1  2 2  2   -1  4 3   2 2 2  2 2  1
 x

d F_{14} = mf 
2( 1 3 1   1 1  1 ) -1( 1 3 1   2 2  2 ) ,
1 3 1   1 1  2 ,
1 3 1   1 2  1 ,
1 3 1   1 1  3 ,
1 3 1   1 3  1 ,
1 3 1   1 2  2 -2( 1 3 1   2 2  2 ) ,
1 3 1   2 2  1 -1( 1 3 1   2 2  2 ) ,
1 3 1   1 2  3 ,
1 3 1   1 3  2 ,
1 3 1   2 3  1 ,
1 3 1   1 3  3 ,
1 3 1   3 3  1
 x


# End of definitions. Here is the objective function.

1 2 0 3 

+ pbA  [ 1 3 0   1 1  2 * fc_1 ] 
+ pbB  [ 1 3 1   1 1  1 * fc_2 ]
+ pbC  [ 1 3 1   1 2  1 * fc_2 ]
+ pbD  [ 1 3 1   2 2  1 * fc_2 ]
+ pbE  [ 1 3 1   2 3  1 * fc_2 ]
+ pbF  [ 1 3 1   2 2  2 * fc_2 ]
+ pbG  [ 1 3 2   3 1  1 *  fc_3 ] 
+ pbH  [ 1 3 2   3 1  3 *  fc_3 ] 

\\

 +  120 [ M  F_1 * mc 
105077960880044263/10124097660570544644085560 , -479196/26559122681 , -11973258255857459469427250455070457210909064333769711/111774730294096075890829015100265130843136991343657890000 , 276547/22717742870 , -249067/39846293776 , 730816513428074578303189666663360777176478649816315736176715466518338294039278988916877199558523426639598858833800779/2500379030267734879166055744405315447744528629103656103110699847260847318509087516367810391578905043542979919103442240000 , 574412/11197065167 , 581383/24698989391 , -2194174/8882316425 \\
-479196/26559122681 , 32546200/1036580437 , 44612903/239328208 , -5240543/247385454 , 14650687/1346891818 , -65742874/129255275 , -31391987/351642664 , -29697703/725005328 , 49477452/115097203 \\
-11973258255857459469427250455070457210909064333769711/111774730294096075890829015100265130843136991343657890000 , 44612903/239328208 , 3676785592720423244924628828673168962844603739917773429507441010632962041885992199/3322248687089110529509326926065081024987480418044797776754247293069649415625840000 , -42192715/335479496 , 31148973/482334031 , -4067881642217061305274085440254991533805374001764024625078263359817662509190888509609813253717019193153946880760623793526887066312454402597376349930443800109563717/1347095318993825720559584037320179191099542671250026345877917103512365896701835941673476035099085681236788392276537299302799589045952634033435226118690432308128000 , -48689757/91865113 , -78508628/322824587 , 16167275298247100929996001226649519362566815758662839646972583337425617735010121694554947760241340764465571283924840190674034872053281118201863086659885454371927067707772884690274055241484666352241469897609108305131879569/6334680359221477741592139517952912963543703559804348539679760094690760369673617943303857841470899082508768475122712134444581620704322589229450695078306904299349298005852868929850763643691077153591810763540099448665120000 \\
276547/22717742870 , -5240543/247385454 , -42192715/335479496 , 26168381/1830921156 , -8143375/1109618182 , 42068931/122590318 , 41010495/680884013 , 17821295/644841597 , -92726502/319710151 \\
-249067/39846293776 , 14650687/1346891818 , 31148973/482334031 , -8143375/1109618182 , 6689615/1775070523 , -34212102/194155687 , -26007146/840902617 , -24207279/1705859614 , 26932581/180844867 \\
730816513428074578303189666663360777176478649816315736176715466518338294039278988916877199558523426639598858833800779/2500379030267734879166055744405315447744528629103656103110699847260847318509087516367810391578905043542979919103442240000 , -65742874/129255275 , -4067881642217061305274085440254991533805374001764024625078263359817662509190888509609813253717019193153946880760623793526887066312454402597376349930443800109563717/1347095318993825720559584037320179191099542671250026345877917103512365896701835941673476035099085681236788392276537299302799589045952634033435226118690432308128000 , 42068931/122590318 , -34212102/194155687 , 299959181/36404776 , 106744398/73811543 , 66542179/100279560 , -187751189/26961047 \\
574412/11197065167 , -31391987/351642664 , -48689757/91865113 , 41010495/680884013 , -26007146/840902617 , 106744398/73811543 , 67998654/267893009 , 31911626/273998027 , -95617737/78230392 \\
581383/24698989391 , -29697703/725005328 , -78508628/322824587 , 17821295/644841597 , -24207279/1705859614 , 66542179/100279560 , 31911626/273998027 , 28912351/541010623 , -32650803/58219319 \\
-2194174/8882316425 , 49477452/115097203 , 16167275298247100929996001226649519362566815758662839646972583337425617735010121694554947760241340764465571283924840190674034872053281118201863086659885454371927067707772884690274055241484666352241469897609108305131879569/6334680359221477741592139517952912963543703559804348539679760094690760369673617943303857841470899082508768475122712134444581620704322589229450695078306904299349298005852868929850763643691077153591810763540099448665120000 , -92726502/319710151 , 26932581/180844867 , -187751189/26961047 , -95617737/78230392 , -32650803/58219319 , 404240131/68683329
 x * F_1^T X ] 

\\

 +  120 [ M F_2 * mc 
10348464/896866699 , 39470123/360684861 , 11934269/365868643 , 69044807/172489708 , -14933938/1410601159 , 38651667/328661266 , -18442913/246648532 , -44988863/248192353 , 27183187/235039464 , 45312233/244132262 , 64523858/207192921 , -29315492/899963931 , 139771048/323091277 , 12565669/627568760 , 29263376/248394683 , -3058739/3558674383 , 40238729/410037577 \\
39470123/360684861 , 134438053/129525024 , 19499701/63033506 , 277283659/73034593 , -27584559/274729124 , 127306409/114131613 , -120543331/169963471 , -214991723/125049512 , 161702504/147413677 , 155353015/88247029 , 97498331/33008439 , -199800333/646752769 , 169164270/41227973 , 58663773/308917337 , 65589276/58697915 , -9612715/1180150044 , 116126069/124762558 \\
11934269/365868643 , 19499701/63033506 , 25603663/277653956 , 15926571/14074684 , -35589755/1189135443 , 125930884/378787779 , -56378096/266713881 , -66081361/128957045 , 57838763/176905595 , 63445459/120919125 , 107617848/122242613 , -37777379/410234452 , 83625487/68380140 , 39768273/702579338 , 8365193/25117571 , -3137492/1291240645 , 35556613/128169152 \\
69044807/172489708 , 277283659/73034593 , 15926571/14074684 , 351118261/25283116 , -71488345/194646526 , 97691723/23943427 , -291826217/112488862 , -236815640/37656809 , 252811584/63007291 , 406101799/63064968 , 1604595631/148513613 , -113447553/100394537 , 717617125/47813329 , 56664011/81574091 , 293167551/71726338 , -19426323/652003516 , 193660647/56881208 \\
-14933938/1410601159 , -27584559/274729124 , -35589755/1189135443 , -71488345/194646526 , 31475573/3240264392 , -32323507/299555862 , 39233993/571861994 , 57203249/343940207 , -49671701/468088806 , -21526593/126405053 , -64813717/226830079 , 22354443/747943387 , -22368386/56353609 , -16024499/872241834 , -50157980/464020589 , 14466118/18343963719 , -28467986/316166141 \\
38651667/328661266 , 127306409/114131613 , 125930884/378787779 , 97691723/23943427 , -32323507/299555862 , 130528749/108889438 , -148932913/195401596 , -154926728/83851409 , 191698022/162615541 , 307450369/162509884 , 238626247/75174425 , -20373877/61367151 , 258373262/58594225 , 44133817/216254720 , 140910055/117342689 , -44377579/5069260456 , 19743463/19737940 \\
-18442913/246648532 , -120543331/169963471 , -56378096/266713881 , -291826217/112488862 , 39233993/571861994 , -148932913/195401596 , 155956551/321804421 , 43040256/36636785 , -112750996/150426245 , -209841947/174442673 , -111004473/54998321 , 60210973/285239354 , -166728472/59466833 , -12510177/96410096 , -32964733/43173813 , 10491232/1885386943 , -45878249/72134520 \\
-44988863/248192353 , -214991723/125049512 , -66081361/128957045 , -236815640/37656809 , 57203249/343940207 , -154926728/83851409 , 43040256/36636785 , 168057503/59012742 , -490647756/270033775 , -254685143/87339977 , -200060399/40890042 , 142169021/277823923 , -636817563/93697220 , -61510672/195545751 , -147256291/79559579 , 16149749/1196835099 , -152660282/99016811 \\
27183187/235039464 , 161702504/147413677 , 57838763/176905595 , 252811584/63007291 , -49671701/468088806 , 191698022/162615541 , -112750996/150426245 , -490647756/270033775 , 40317789/34777955 , 153986276/82766079 , 38950619/12477609 , -65934115/201944172 , 45755252/10551471 , 47448981/236419291 , 72840667/61681279 , -7482845/869058707 , 87078811/88522943 \\
45312233/244132262 , 155353015/88247029 , 63445459/120919125 , 406101799/63064968 , -21526593/126405053 , 307450369/162509884 , -209841947/174442673 , -254685143/87339977 , 153986276/82766079 , 155986319/52241465 , 143152604/28574337 , -98529360/188043659 , 599599920/86157679 , 115610045/358936438 , 89196438/47063725 , -16235703/1175240866 , 101344663/64195480 \\
64523858/207192921 , 97498331/33008439 , 107617848/122242613 , 1604595631/148513613 , -64813717/226830079 , 238626247/75174425 , -111004473/54998321 , -200060399/40890042 , 38950619/12477609 , 143152604/28574337 , 1174506763/139726716 , -143072731/162739795 , 556674445/47673917 , 39288403/72699637 , 74719865/23497533 , -15052740/649370569 , 105413387/39796652 \\
-29315492/899963931 , -199800333/646752769 , -37777379/410234452 , -113447553/100394537 , 22354443/747943387 , -20373877/61367151 , 60210973/285239354 , 142169021/277823923 , -65934115/201944172 , -98529360/188043659 , -143072731/162739795 , 68166951/741263668 , -189737922/155361727 , -43224999/764701940 , -79615913/239386762 , 2467537/1016919581 , -23169647/83633663 \\
139771048/323091277 , 169164270/41227973 , 83625487/68380140 , 717617125/47813329 , -22368386/56353609 , 258373262/58594225 , -166728472/59466833 , -636817563/93697220 , 45755252/10551471 , 599599920/86157679 , 556674445/47673917 , -189737922/155361727 , 499855451/30816217 , 111505773/148531775 , 244774468/55412515 , -12299759/381950214 , 315039297/85619149 \\
12565669/627568760 , 58663773/308917337 , 39768273/702579338 , 56664011/81574091 , -16024499/872241834 , 44133817/216254720 , -12510177/96410096 , -61510672/195545751 , 47448981/236419291 , 115610045/358936438 , 39288403/72699637 , -43224999/764701940 , 111505773/148531775 , 20443507/588348092 , 62200471/304246605 , -3792518/2543153357 , 114215581/670684788 \\
29263376/248394683 , 65589276/58697915 , 8365193/25117571 , 293167551/71726338 , -50157980/464020589 , 140910055/117342689 , -32964733/43173813 , -147256291/79559579 , 72840667/61681279 , 89196438/47063725 , 74719865/23497533 , -79615913/239386762 , 244774468/55412515 , 62200471/304246605 , 90158074/74946669 , -7257345/827619622 , 109768622/109544633 \\
-3058739/3558674383 , -9612715/1180150044 , -3137492/1291240645 , -19426323/652003516 , 14466118/18343963719 , -44377579/5069260456 , 10491232/1885386943 , 16149749/1196835099 , -7482845/869058707 , -16235703/1175240866 , -15052740/649370569 , 2467537/1016919581 , -12299759/381950214 , -3792518/2543153357 , -7257345/827619622 , 821597/12013520422 , -8913817/1219979483 \\
40238729/410037577 , 116126069/124762558 , 35556613/128169152 , 193660647/56881208 , -28467986/316166141 , 19743463/19737940 , -45878249/72134520 , -152660282/99016811 , 87078811/88522943 , 101344663/64195480 , 105413387/39796652 , -23169647/83633663 , 315039297/85619149 , 114215581/670684788 , 109768622/109544633 , -8913817/1219979483 , 105543061/126445975
 x * F_2^T X ] 

\\

 +  120 [ M F_3 * mc 
19905012/28008071 , 37394322/144690787 , -26875511/221986925 , -50511193/269549704 , -57811870/122499361 , -5808673/15051721 , -14543347/244915147 , 167773543/76070836 , 120553149/176169722 , -94386209/123122258 , -259426888/89243299 , -71877586/61642993 \\
37394322/144690787 , 33089327/31556579 , 186172389/86091056 , -69474519/31843162 , -64740067/624547171 , 110824609/217282823 , 66263643/109219601 , -177088099/130442414 , 91945812/576372785 , 77287451/147731842 , -70794960/109759619 , -121089092/47531493 \\
-26875511/221986925 , 186172389/86091056 , 139141774/23772503 , -230018347/51115894 , -65510401/615854473 , 220102105/87355564 , 75854144/36323277 , -416833233/56561711 , -287354723/115875579 , 292948183/134459073 , 11326576/55633601 , -70994826/20878997 \\
-50511193/269549704 , -69474519/31843162 , -230018347/51115894 , 219409944/17230357 , -360415579/97011793 , -39857617/13267294 , -91574385/19636609 , 267121981/144387897 , -152678483/13366072 , -355378499/25639402 , -396096630/65146319 , 157795211/59779484 \\
-57811870/122499361 , -64740067/624547171 , -65510401/615854473 , -360415579/97011793 , 60862489/28661985 , 86853669/111127369 , 87120132/72853639 , -66944251/166732812 , 516689503/78064167 , 181707183/32649895 , 99762424/21624617 , 47674276/170608837 \\
-5808673/15051721 , 110824609/217282823 , 220102105/87355564 , -39857617/13267294 , 86853669/111127369 , 89433763/36077541 , 97159464/41277379 , -1032548953/218904702 , -109310139/97446089 , 106601569/22125847 , 193780223/104266992 , 75339754/33451753 \\
-14543347/244915147 , 66263643/109219601 , 75854144/36323277 , -91574385/19636609 , 87120132/72853639 , 97159464/41277379 , 156013601/46772722 , -171153623/116664009 , -105944934/50664139 , 230553603/28410742 , 91405277/29933678 , 14005301/2803498 \\
167773543/76070836 , -177088099/130442414 , -416833233/56561711 , 267121981/144387897 , -66944251/166732812 , -1032548953/218904702 , -171153623/116664009 , 782512535/40214478 , 212727266/108047671 , 12999279/54263906 , -415511938/112460557 , 211986623/48042279 \\
120553149/176169722 , 91945812/576372785 , -287354723/115875579 , -152678483/13366072 , 516689503/78064167 , -109310139/97446089 , -105944934/50664139 , 212727266/108047671 , 370077891/6931555 , 139112185/36033733 , 43694948/220515023 , -2342808607/89868429 \\
-94386209/123122258 , 77287451/147731842 , 292948183/134459073 , -355378499/25639402 , 181707183/32649895 , 106601569/22125847 , 230553603/28410742 , 12999279/54263906 , 139112185/36033733 , 611908389/24511799 , 473466019/33277255 , 488442671/36867034 \\
-259426888/89243299 , -70794960/109759619 , 11326576/55633601 , -396096630/65146319 , 99762424/21624617 , 193780223/104266992 , 91405277/29933678 , -415511938/112460557 , 43694948/220515023 , 473466019/33277255 , 324154651/16506345 , 590251433/61148814 \\
-71877586/61642993 , -121089092/47531493 , -70994826/20878997 , 157795211/59779484 , 47674276/170608837 , 75339754/33451753 , 14005301/2803498 , 211986623/48042279 , -2342808607/89868429 , 488442671/36867034 , 590251433/61148814 , 1062827176/35734593
 x * F_3^T X ] 

\\

 +  120 [ M F_4 * mc 
115420915/74648527 , 129804765/33911794 , 146364943/94135183 , 99235245/88114976 , -15352813/13385599 , 157878461/48859516 \\
129804765/33911794 , 375997899/36274307 , 201328231/56645536 , 123060415/52093047 , -249842759/52985128 , 207836690/51435209 \\
146364943/94135183 , 201328231/56645536 , 173350079/104344607 , 153800951/120757396 , -52178278/98189119 , 189573898/41556777 \\
99235245/88114976 , 123060415/52093047 , 153800951/120757396 , 57889393/56533125 , 80998028/1301180389 , 238138217/56061719 \\
-15352813/13385599 , -249842759/52985128 , -52178278/98189119 , 80998028/1301180389 , 223090394/46411977 , 354015713/59491818 \\
157878461/48859516 , 207836690/51435209 , 189573898/41556777 , 238138217/56061719 , 354015713/59491818 , 558238958/22909055
 x * F_4^T X ] 

\\

 +  120 [ M F_5 * mc 
346956695/25609207 , -116590127/51303214 , 52243413/23580580 , -37153271/776062928 , -182317469/25551980 , -1838059319/129574115 , 40598017/204683648 , -410994924/36969313 , -1042594787/45193176 \\
-116590127/51303214 , 207427399/131848047 , 28779544/270758539 , -297525047/886418614 , 78763855/105500657 , 144726034/44327041 , 487362220/68167801 , -28904554/227273259 , 177094071/187494752 \\
52243413/23580580 , 28779544/270758539 , 376560361/661932397 , -18867121/84448958 , -57527095/42134642 , -65406035/36293417 , 303464745/109702001 , -202075981/76638921 , -197134871/40023537 \\
-37153271/776062928 , -297525047/886418614 , -18867121/84448958 , 55243773/109640956 , 36075191/145180416 , -178511762/169898301 , -147923263/112715717 , 133058455/185314126 , 69357966/84461599 \\
-182317469/25551980 , 78763855/105500657 , -57527095/42134642 , 36075191/145180416 , 161665745/40933946 , 413029847/59505805 , -206057919/77982947 , 153970541/23218122 , 250099443/18902857 \\
-1838059319/129574115 , 144726034/44327041 , -65406035/36293417 , -178511762/169898301 , 413029847/59505805 , 233437084/13511159 , 170288761/48085173 , 101936795/10252969 , 547224859/24651271 \\
40598017/204683648 , 487362220/68167801 , 303464745/109702001 , -147923263/112715717 , -206057919/77982947 , 170288761/48085173 , 1032236665/23088421 , -401576180/33549191 , -172201677/9483224 \\
-410994924/36969313 , -28904554/227273259 , -202075981/76638921 , 133058455/185314126 , 153970541/23218122 , 101936795/10252969 , -401576180/33549191 , 254422624/20389421 , 735254110/30903613 \\
-1042594787/45193176 , 177094071/187494752 , -197134871/40023537 , 69357966/84461599 , 250099443/18902857 , 547224859/24651271 , -172201677/9483224 , 735254110/30903613 , 440825881/9482554
 x * F_5^T X ] 

\\

 +  120 [ M F_6 * mc 
64646774/64381531 , 66375089/24820899 , 48573207/66710635 , 58110345/42867382 , -103186574/84076403 , 193949025/83856401 \\
66375089/24820899 , 349090802/30303861 , 102460220/46001147 , 53879950/28466811 , -279376386/44807623 , -70060825/56272959 \\
48573207/66710635 , 102460220/46001147 , 72191676/132008699 , 97848750/112415083 , -88115474/81260447 , 196795648/165116871 \\
58110345/42867382 , 53879950/28466811 , 97848750/112415083 , 124231706/49676693 , -83756234/168065389 , 223668417/37190840 \\
-103186574/84076403 , -279376386/44807623 , -88115474/81260447 , -83756234/168065389 , 185866069/53087283 , 142158919/65579607 \\
193949025/83856401 , -70060825/56272959 , 196795648/165116871 , 223668417/37190840 , 142158919/65579607 , 285093047/16021425
 x * F_6^T X ] 

\\

 +  120 [ M F_7 * mc 
18595183/730231567 , 37643773/346325684 , -103848540/948086963 , -17335749/3840130694 , 23197581/754848580 , -26522630/190323001 , 43809402/198712835 , 18619879/851951188 , -53730491/174704231 \\
37643773/346325684 , 1980016301176991059314134444490857566591871569/3428483871068974401959569606950514338833768280 , -59670154/159364711 , 19575956/724605241 , 23382388/325795057 , -129104279/140506226 , 27765209700172829932267412347197207108854346492404343826916664095744754376825694134190926110458500333/36871266533471916062763389363134239004107314836478805357134472640137565928221827337633112025604842240 , 86171429/172390888 , -153837916/109042801 \\
-103848540/948086963 , -59670154/159364711 , 28903618/52787379 , 20072849/349886764 , -12528749/69262244 , 86531738/259296525 , -103830893/94177518 , 39464586/164729657 , 156753068/126160689 \\
-17335749/3840130694 , 19575956/724605241 , 20072849/349886764 , 9922421/504566467 , -29898805/1008039259 , -40673668/378863741 , -22674895/195957333 , 38364187/237064650 , 7397311/507907202 \\
23197581/754848580 , 23382388/325795057 , -12528749/69262244 , -29898805/1008039259 , 30628483/449325908 , 6656512/5079384841 , 207258099/568751323 , -58318837/313130054 , -53129003/166088788 \\
-26522630/190323001 , -129104279/140506226 , 86531738/259296525 , -40673668/378863741 , 6656512/5079384841 , 157780024/93518937 , -21401117/31940138 , -94251539/73645734 , 170264023/86744315 \\
43809402/198712835 , 27765209700172829932267412347197207108854346492404343826916664095744754376825694134190926110458500333/36871266533471916062763389363134239004107314836478805357134472640137565928221827337633112025604842240 , -103830893/94177518 , -22674895/195957333 , 207258099/568751323 , -21401117/31940138 , 40927343473698533187745530088352942880051153103876413916949261174450015530351253100663243096801635987/18435633266735958031381694681567119502053657418239402678567236320068782964110913668816556012802421120 , -67011749/138452116 , -405943779/162354734 \\
18619879/851951188 , 86171429/172390888 , 39464586/164729657 , 38364187/237064650 , -58318837/313130054 , -94251539/73645734 , -67011749/138452116 , 77109682/52258267 , -129350229/210279895 \\
-53730491/174704231 , -153837916/109042801 , 156753068/126160689 , 7397311/507907202 , -53129003/166088788 , 170264023/86744315 , -405943779/162354734 , -129350229/210279895 , 400351073/105379814
 x * F_7^T X ] 

\\

 +  120 [ M F_8 * mc 
231115125/30606698 , 251835241/61644449 , 535701278/35342659 , -165300296/22696091 \\
251835241/61644449 , 287680561/35835381 , 264747857/28159159 , -326230133/37150799 \\
535701278/35342659 , 264747857/28159159 , 2442731649/79636700 , -455822691/29183306 \\
-165300296/22696091 , -326230133/37150799 , -455822691/29183306 , 412718317/37340065
 x * F_8^T X ] 

\\

 +  120 [ M F_9 * mc 
699662676/16883719 , 748279950/153219709 , 420947231/31846779 , -34218568/7680129 , 572681002/37784865 , -76531265/30841157 , -229996055/7276206 , -518976431/26055743 , 231530759/80795883 , 188594423/51835647 , 337144535/81530193 , 459195957/22679284 \\
748279950/153219709 , 297864359/100162717 , 91124889/70525279 , -38611553/113338091 , 105617195/18909396 , -375293008/210051603 , -285511398/27331561 , 400261454/59488597 , 174746091/323399906 , 184030264/46409461 , 47884560/45209317 , 250280645/48729222 \\
420947231/31846779 , 91124889/70525279 , 284233356/41507137 , -131986048/121348977 , 59121267/10049920 , 317298792/188306467 , -516936995/42867501 , -278468689/53168744 , 406929412/131002267 , 178818119/114470947 , 286917577/87261674 , 676087095/174911024 \\
-34218568/7680129 , -38611553/113338091 , -131986048/121348977 , 148830817/44559951 , -131710810/47537927 , 331443548/24707203 , -74215067/745265699 , 91218651/118714048 , 211595947/42553935 , -288592985/86094046 , 175698317/32025479 , -320135166/67961759 \\
572681002/37784865 , 105617195/18909396 , 59121267/10049920 , -131710810/47537927 , 382509809/27118775 , -213349573/20674045 , -584515793/25859527 , 1238803393/118720947 , 174183391/84874827 , 69701248/7420475 , 60025089/72132202 , 228107879/18754053 \\
-76531265/30841157 , -375293008/210051603 , 317298792/188306467 , 331443548/24707203 , -213349573/20674045 , 1807137959/28293587 , -108692945/13555893 , -385029217/26932234 , 387103144/17434877 , -428925365/24881551 , 1296122059/48735652 , -70508439/4272247 \\
-229996055/7276206 , -285511398/27331561 , -516936995/42867501 , -74215067/745265699 , -584515793/25859527 , -108692945/13555893 , 1322451583/27311748 , -341550323/32087851 , -150427943/13835443 , -193288805/18531128 , -292051103/23574549 , -491619376/26396029 \\
-518976431/26055743 , 400261454/59488597 , -278468689/53168744 , 91218651/118714048 , 1238803393/118720947 , -385029217/26932234 , -341550323/32087851 , 553531865/11433997 , -95188329/148973818 , 525126593/34637086 , -161827655/68812153 , 189510745/166590666 \\
231530759/80795883 , 174746091/323399906 , 406929412/131002267 , 211595947/42553935 , 174183391/84874827 , 387103144/17434877 , -150427943/13835443 , -95188329/148973818 , 366934021/20344222 , -207433025/46016759 , 356061199/26049617 , -180111208/47455255 \\
188594423/51835647 , 184030264/46409461 , 178818119/114470947 , -288592985/86094046 , 69701248/7420475 , -428925365/24881551 , -193288805/18531128 , 525126593/34637086 , -207433025/46016759 , 433801127/44404087 , -149364883/30945705 , 252454839/31310008 \\
337144535/81530193 , 47884560/45209317 , 286917577/87261674 , 175698317/32025479 , 60025089/72132202 , 1296122059/48735652 , -292051103/23574549 , -161827655/68812153 , 356061199/26049617 , -149364883/30945705 , 385161923/27977311 , -191447154/50432161 \\
459195957/22679284 , 250280645/48729222 , 676087095/174911024 , -320135166/67961759 , 228107879/18754053 , -70508439/4272247 , -491619376/26396029 , 189510745/166590666 , -180111208/47455255 , 252454839/31310008 , -191447154/50432161 , 556496471/32218047
 x * F_9 ^T X ] 

\\

 +  120 [ M F_{10} * mc 
5408105/1025048553 , 5470852/211359965 , 37095295/602618848 , -22517077/2138777768 , -15856506/500734181 , -11836369/411727651 , -11824504/771356683 , -23116403/336988102 \\
5470852/211359965 , 48892531/384958541 , 30522423/101052226 , -25205929/487936156 , -54931873/353532204 , -22826811/161824802 , -15877565/211068761 , -82552246/245263497 \\
37095295/602618848 , 30522423/101052226 , 20662919/28765325 , -46360829/377365326 , -120208123/325303903 , -76813386/228975475 , -11026008/61631909 , -127135199/158825824 \\
-22517077/2138777768 , -25205929/487936156 , -46360829/377365326 , 12191611/580230574 , 20270727/320743508 , 18387375/320482972 , 9118283/298014825 , 28305883/206759205 \\
-15856506/500734181 , -54931873/353532204 , -120208123/325303903 , 20270727/320743508 , 39271389/206590102 , 50539247/292858937 , 35714287/388068357 , 70630364/171523803 \\
-11836369/411727651 , -22826811/161824802 , -76813386/228975475 , 18387375/320482972 , 50539247/292858937 , 28309045/180696377 , 55359664/662611449 , 2376536/6357311 \\
-11824504/771356683 , -15877565/211068761 , -11026008/61631909 , 9118283/298014825 , 35714287/388068357 , 55359664/662611449 , 21737796/487801439 , 21965983/110184279 \\
-23116403/336988102 , -82552246/245263497 , -127135199/158825824 , 28305883/206759205 , 70630364/171523803 , 2376536/6357311 , 21965983/110184279 , 161332713/180865069
 x * F_{10}^T X ] 

\\

 +  120 [ M F_{11} * mc 
119367099/78242873 , 444429808/67850913 , -132720309/226817726 \\
444429808/67850913 , 936576337/32045470 , -236696521/55012980 \\
-132720309/226817726 , -236696521/55012980 , 276699013/88462601
 x * F_{11}^T X ] 

\\

 +  120 [ M F_{12} * mc 
27415/698673581397 , -27325/189874477627 , -15982/232174089925 \\
-27325/189874477627 , 108724/76216297811 , 39794/505015607209 \\
-15982/232174089925 , 39794/505015607209 , 33845/76857846452
 x * F_{12}^T X ] 

\\


 +  120 [ M F_{13} * mc 
39260397/3055881689 , 35878615/3623452342 , 65711079/357790372 , 48846719/236085638 , -26848084/590413649 , 15820409/150297926 \\
35878615/3623452342 , 16225885/2125560278 , 28754821/203122008 , 153894408/964954843 , -15043151/429166164 , 36937653/455258684 \\
65711079/357790372 , 28754821/203122008 , 134033573/51048336 , 216298169/73125017 , -112485259/173024955 , 146954450/97655091 \\
48846719/236085638 , 153894408/964954843 , 216298169/73125017 , 232178457/69674308 , -25451306/34751123 , 200934963/118524659 \\
-26848084/590413649 , -15043151/429166164 , -112485259/173024955 , -25451306/34751123 , 125246828/778073847 , -334509373/897769812 \\
15820409/150297926 , 36937653/455258684 , 146954450/97655091 , 200934963/118524659 , -334509373/897769812 , 78583873/91114338
 x * F_{13}^T X ] 

\\


 +  30 [ M F_{14} * mc 
60581/587275795951 , 393474/666890635 , -1898737/6497552207 , 4398618/3025462721 , -3923099/3656634605 , -819158/24166407267 , 1209846/2614054249 , -1626327/20843669489 , -2736781/7512153328 , 1599049/3537033688 , 6537657/7708012418 , -2195876/2839896251 \\
393474/666890635 , 273513347/68591221 , -145161894/74344139 , 496245505/48145506 , -81044027/10870388 , -53023581/80892685 , 74108659/47602032 , -53888312/195647323 , -150809573/59578089 , 1103488433/344878202 , 112904729/22150171 , -158455509/39112343 \\
-1898737/6497552207 , -145161894/74344139 , 175122824/183030585 , -798908405/158764423 , 205794179/56470320 , 82573152/268381039 , -159651407/196784450 , 35638474/249704513 , 306072268/247366607 , -163591780/104715671 , -62274998/24754365 , 217635991/107720716 \\
4398618/3025462721 , 496245505/48145506 , -798908405/158764423 , 353446147/13107864 , -353030159/18189938 , -137201701/69304471 , 228488768/76865831 , -109705445/201903333 , -217209598/32964589 , 340244309/40664782 , 353009475/27686086 , -496516932/51262327 \\
-3923099/3656634605 , -81044027/10870388 , 205794179/56470320 , -353030159/18189938 , 528100626/37728229 , 33221757/24667237 , -133547041/54200014 , 54513247/122960511 , 191285214/40250791 , -202954834/33694909 , -185300743/19819137 , 64543456/8914099 \\
-819158/24166407267 , -53023581/80892685 , 82573152/268381039 , -137201701/69304471 , 33221757/24667237 , 48137783/133493406 , 56556494/83693209 , -121478383/1167001306 , 45812422/100230575 , -118054622/193059089 , -91324611/197968625 , -32101837/1052797715 \\
1209846/2614054249 , 74108659/47602032 , -159651407/196784450 , 228488768/76865831 , -133547041/54200014 , 56556494/83693209 , 142891118/35362743 , -45008453/68410217 , -335720515/400957763 , 89522290/95843173 , 179420219/53120220 , -103221539/24885447 \\
-1626327/20843669489 , -53888312/195647323 , 35638474/249704513 , -109705445/201903333 , 54513247/122960511 , -121478383/1167001306 , -45008453/68410217 , 16478141/153611843 , 57587331/382282690 , -41894378/245736111 , -61044313/106248222 , 760368940/1099979351 \\
-2736781/7512153328 , -150809573/59578089 , 306072268/247366607 , -217209598/32964589 , 191285214/40250791 , 45812422/100230575 , -335720515/400957763 , 57587331/382282690 , 137912209/85473891 , -195790663/95741669 , -83203744/26208723 , 156346069/63584772 \\
1599049/3537033688 , 1103488433/344878202 , -163591780/104715671 , 340244309/40664782 , -202954834/33694909 , -118054622/193059089 , 89522290/95843173 , -41894378/245736111 , -195790663/95741669 , 161705281/62281657 , 100152083/25274099 , -337366063/111889954 \\
6537657/7708012418 , 112904729/22150171 , -62274998/24754365 , 353009475/27686086 , -185300743/19819137 , -91324611/197968625 , 179420219/53120220 , -61044313/106248222 , -83203744/26208723 , 100152083/25274099 , 409720530/57898429 , -114886092/18482563 \\
-2195876/2839896251 , -158455509/39112343 , 217635991/107720716 , -496516932/51262327 , 64543456/8914099 , -32101837/1052797715 , -103221539/24885447 , 760368940/1099979351 , 156346069/63584772 , -337366063/111889954 , -114886092/18482563 , 55999563/9280207
 x * F_{14}^T X ] 

@5



==> anc/check_pd.sage <==
"""
Usage:
    sage check_pd.sage input.txt

This script scans a text file for matrices that:
    - start after the substring "mc"
    - end before the next "x"

Inside each matrix:
    - entries are separated by ',' or '&'
    - rows are separated by '\\' or '\\\\'

For every extracted matrix:
    - build a Sage matrix
    - test whether it is positive definite

Switch between exact rational arithmetic (QQ)
and real floating arithmetic (RDF) by changing:

    USE_RATIONALS = True
"""

import re
import sys

# ============================================================
# Configuration switch
# ============================================================

USE_RATIONALS = True

if USE_RATIONALS:
    BASE_RING = QQ
else:
    BASE_RING = RDF

# ============================================================
# Parse one matrix block
# ============================================================

def parse_matrix(block):
    """
    Convert a textual matrix block into a Sage matrix.
    """

    # Normalize row separators
    # Accept both \\ and \\\\
    rows = re.split(r'\\\\+', block)

    matrix_rows = []

    for row in rows:
        row = row.strip()

        if not row:
            continue

        # Split entries by ',' or '&'
        entries = re.split(r'[,&]', row)

        cleaned = []

        for e in entries:
            e = e.strip()

            if not e:
                continue

            cleaned.append(BASE_RING(e))

        if cleaned:
            matrix_rows.append(cleaned)

    if not matrix_rows:
        return None

    # Verify rectangular shape
    ncols = len(matrix_rows[0])

    for r in matrix_rows:
        if len(r) != ncols:
            raise ValueError(f"Non-rectangular matrix: {matrix_rows}")

    return matrix(BASE_RING, matrix_rows)

# ============================================================
# Positive definiteness test
# ============================================================

def is_positive_definite(M):
    """
    Test positive definiteness.
    """

    # Matrix must be square
    if M.nrows() != M.ncols():
        return False

    try:
        return M.is_positive_definite()
    except Exception:
        # Fallback via eigenvalues
        evs = M.eigenvalues()

        if USE_RATIONALS:
            return all(ev > 0 for ev in evs)
        else:
            eps = 1e-12
            return all(ev > eps for ev in evs)

# ============================================================
# Main
# ============================================================

def main():

    if len(sys.argv) < 2:
        print("Usage: sage check_pd.sage input.txt")
        sys.exit(1)

    filename = sys.argv[1]

    with open(filename, "r") as f:
        text = f.read()

    # Extract everything between "mc" and the next "x"
    #
    # Non-greedy match
    #
    pattern = r'mc(.*?)x'

    matches = re.findall(pattern, text, flags=re.DOTALL)

    if not matches:
        print("No matrices found.")
        return

    for idx, block in enumerate(matches, start=1):

        #print("=" * 60)
        print(f"Matrix #{idx}",end=" ")

        try:
            M = parse_matrix(block)

            if M is None:
                print("Empty matrix.")
                continue

            # print(M)
            print("of size",M.nrows(),"X",M.ncols(),end=" ")

            pd = is_positive_definite(M)

            print(f"Positive definite: {pd}")
            #print(f"Min eigevalue: {min(M.eigenvalues())}")

        except Exception as e:
            print("Error parsing matrix:")
            print(e)


if __name__ == "__main__":
    main()


